I've Got 99 Problems But FLOPS Ain't One

Hyperscalers dominate the landscape of large network deployments, yet they rarely share data or insights about the challenges they face. In light of this supremacy, what problems can we find to solve in this space? We take an unconventional approach to find relevant research directions, starting from public plans to build a $100 billion datacenter for machine learning applications. Leveraging the language models scaling laws, we discover what workloads such a datacenter might carry and explore the challenges one may encounter in doing so, with a focus on networking research. We conclude that building the datacenter and training such models is technically possible, but this requires novel wide-area transports for inter-DC communication, a multipath transport and novel datacenter topologies for intra-datacenter communication, high speed scale-up networks and transports, outlining a rich research agenda for the networking community.

==> diagrams/scaling_laws_100B_paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Reproducing some scaling laws results from [Chinchilla](https://arxiv.org/pdf/2203.15556.pdf). Can't get the numbers to match exactly, but can still be used as a rough guide to help determine compute-optimal models. Also contains related utilities for calculating flops and param counts."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## params\n",
    "\n",
    "First some parameter calculations:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "123.653376"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def gpt_params(seq_len, vocab_size, d_model, num_heads, num_layers):\n",
    "    \"\"\" Given GPT config calculate total number of parameters \"\"\"\n",
    "    ffw_size = 4*d_model # in GPT the number of intermediate features is always 4*d_model\n",
    "    # token and position embeddings\n",
    "    embeddings = d_model * vocab_size + d_model * seq_len\n",
    "    # transformer blocks\n",
    "    attention = 3*d_model**2 + 3*d_model # weights and biases\n",
    "    attproj = d_model**2 + d_model\n",
    "    ffw = d_model*(ffw_size) + ffw_size\n",
    "    ffwproj = ffw_size*d_model + d_model\n",
    "    layernorms = 2*2*d_model\n",
    "    # dense\n",
    "    ln_f = 2*d_model\n",
    "    dense = d_model*vocab_size # note: no bias here\n",
    "    # note: embeddings are not included in the param count!\n",
    "    total_params = num_layers*(attention + attproj + ffw + ffwproj + layernorms) + ln_f + dense\n",
    "    return total_params\n",
    "\n",
    "gpt2 = dict(seq_len = 1024, vocab_size = 50257, d_model = 768, num_heads = 12, num_layers = 12)\n",
    "gpt_params(**gpt2)/1e6"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "OpenAI reports gpt2 (small) as having 124M params, so this is a match. Also, loading the OpenAI weights into nanoGPT and then calling `model.parameters()` exactly matches the above number and verifies the implementation. Now Chinchilla parameters:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def chinchilla_params(seq_len, vocab_size, d_model, num_heads, num_layers, ffw_size):\n",
    "    \"\"\" Parameters in the Chinchilla models. Unlike GPT they use relative positional embeddings. \"\"\"\n",
    "    # token embeddings only\n",
    "    embeddings = d_model * vocab_size\n",
    "    # transformer blocks\n",
    "    attention = 3*d_model**2 + 3*d_model # weights and biases\n",
    "    relative_pos = d_model**2 + 2*d_model # relative keys, content bias, relative bias\n",
    "    attproj = d_model**2 + d_model\n",
    "    ffw = d_model*ffw_size + ffw_size\n",
    "    ffwproj = ffw_size*d_model + d_model\n",
    "    layernorms = 2*2*d_model\n",
    "    # dense\n",
    "    ln_f = 2*d_model\n",
    "    dense = d_model*vocab_size # note: no bias here\n",
    "    # note: embeddings are not included in the param count!\n",
    "    total_params = num_layers*(attention + relative_pos + attproj + ffw + ffwproj + layernorms) + ln_f + dense\n",
    "    return total_params\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[44000000.0, 512, 2048, 64, 8, 8]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Load in all the 50 Chinchilla models on the last page of the paper\n",
    "import json\n",
    "chinchilla_models_txt = '[[44000000.0, 512, 2048, 64, 8, 8], [57000000.0, 576, 2304, 64, 9, 9], [74000000.0, 640, 2560, 64, 10, 10], [90000000.0, 640, 2560, 64, 10, 13], [106000000.0, 640, 2560, 64, 10, 16], [117000000.0, 768, 3072, 64, 12, 12], [140000000.0, 768, 3072, 64, 12, 15], [163000000.0, 768, 3072, 64, 12, 18], [175000000.0, 896, 3584, 64, 14, 14], [196000000.0, 896, 3584, 64, 14, 16], [217000000.0, 896, 3584, 64, 14, 18], [251000000.0, 1024, 4096, 64, 16, 16], [278000000.0, 1024, 4096, 64, 16, 18], [306000000.0, 1024, 4096, 64, 16, 20], [425000000.0, 1280, 5120, 128, 10, 18], [489000000.0, 1280, 5120, 128, 10, 21], [509000000.0, 1408, 5632, 128, 11, 18], [552000000.0, 1280, 5120, 128, 10, 24], [587000000.0, 1408, 5632, 128, 11, 21], [632000000.0, 1536, 6144, 128, 12, 19], [664000000.0, 1408, 5632, 128, 11, 24], [724000000.0, 1536, 6144, 128, 12, 22], [816000000.0, 1536, 6144, 128, 12, 25], [893000000.0, 1792, 7168, 128, 14, 20], [1018000000.0, 1792, 7168, 128, 14, 23], [1143000000.0, 1792, 7168, 128, 14, 26], [1266000000.0, 2048, 8192, 128, 16, 22], [1424000000.0, 2176, 8704, 128, 17, 22], [1429000000.0, 2048, 8192, 128, 16, 25], [1593000000.0, 2048, 8192, 128, 16, 28], [1609000000.0, 2176, 8704, 128, 17, 25], [1731000000.0, 2304, 9216, 128, 18, 24], [1794000000.0, 2176, 8704, 128, 17, 28], [2007000000.0, 2304, 9216, 128, 18, 28], [2283000000.0, 2304, 9216, 128, 18, 32], [2298000000.0, 2560, 10240, 128, 20, 26], [2639000000.0, 2560, 10240, 128, 20, 30], [2980000000.0, 2560, 10240, 128, 20, 34], [3530000000.0, 2688, 10752, 128, 22, 36], [3802000000.0, 2816, 11264, 128, 22, 36], [4084000000.0, 2944, 11776, 128, 22, 36], [4516000000.0, 3072, 12288, 128, 24, 36], [6796000000.0, 3584, 14336, 128, 28, 40], [9293000000.0, 4096, 16384, 128, 32, 42], [11452000000.0, 4352, 17408, 128, 32, 47], [12295000000.0, 4608, 18432, 128, 36, 44], [12569000000.0, 4608, 18432, 128, 32, 47], [13735000000.0, 4864, 19456, 128, 32, 47], [14940000000.0, 4992, 19968, 128, 32, 49], [16183000000.0, 5120, 20480, 128, 40, 47]]'\n",
    "chilchilla_models = json.loads(chinchilla_models_txt) # all 50 models\n",
    "chilchilla_models[0] # tuples of params, d_model, ffw_size, kv_size, n_heads, n_layers from Table A9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "our estimated params: 12296.1623M, chinchilla params: 12295.0000M, d_model: 4608, n_heads: 36, n_layers: 44\n",
      "our estimated params: 13124.4826M, chinchilla params: 12569.0000M, d_model: 4608, n_heads: 32, n_layers: 47\n",
      "our estimated params: 14614.4279M, chinchilla params: 13735.0000M, d_model: 4864, n_heads: 32, n_layers: 47\n",
      "our estimated params: 16037.5039M, chinchilla params: 14940.0000M, d_model: 4992, n_heads: 32, n_layers: 49\n",
      "our estimated params: 16184.4582M, chinchilla params: 16183.0000M, d_model: 5120, n_heads: 40, n_layers: 47\n"
     ]
    }
   ],
   "source": [
    "for m in chilchilla_models[-5:]: # only print last 5 models of the table\n",
    "    p, d, f, k, h, l = m\n",
    "    nparams = chinchilla_params(seq_len = 1024, vocab_size = 32000, d_model = d, num_heads = h, num_layers = l, ffw_size=f)\n",
    "    print(f\"our estimated params: {nparams/1e6:.4f}M, chinchilla params: {p/1e6:.4f}M, d_model: {d}, n_heads: {h}, n_layers: {l}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We are almost able to reproduce the parameter counts for the Chinchilla models.\n",
    "\n",
    "Now turning to FLOPs:"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## flops"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def chinchilla_flops(seq_len, vocab_size, d_model, num_heads, num_layers, ffw_size):\n",
    "    \"\"\" \n",
    "    Calculate total number of FLOPs, see Chinchilla \n",
    "    paper Appendix F as reference: https://arxiv.org/pdf/2203.15556.pdf\n",
    "    \"\"\" \n",
    "    key_size = d_model // num_heads\n",
    "\n",
    "    # embeddings\n",
    "    embeddings = 2 * seq_len * vocab_size * d_model\n",
    "\n",
    "    # attention\n",
    "    # key, query, value projections\n",
    "    attention = 2 * 3 * seq_len * d_model * (key_size * num_heads)\n",
    "    # key @ query logits\n",
    "    attlogits = 2 * seq_len * seq_len * (key_size * num_heads)\n",
    "    # softmax\n",
    "    attsoftmax = 3 * num_heads * seq_len * seq_len # 3* is for subtract (max), exp, divide (?)\n",
    "    # softmax @ value reductions\n",
    "    attvalue = 2 * seq_len * seq_len * (key_size * num_heads)\n",
    "    # final linear\n",
    "    attlinear = 2 * seq_len * (key_size * num_heads) * d_model\n",
    "    att = attention + attlogits + attsoftmax + attvalue + attlinear\n",
    "    # feed forward\n",
    "    dense = 2 * seq_len * (d_model * ffw_size + d_model * ffw_size)\n",
    "\n",
    "    # logits\n",
    "    logits = 2 * seq_len * d_model * vocab_size\n",
    "    \n",
    "    # this is what you'd expect:\n",
    "    # forward_flops = embeddings + num_layers * (att + dense) + logits\n",
    "    # but:\n",
    "    # per author correspondence apparently there is typo in the paper,\n",
    "    # they do not count embeddings and logits to repro table 4. So instead:\n",
    "    forward_flops = num_layers * (att + dense)\n",
    "    backward_flops = 2 * forward_flops # as in Kaplan et al. 2020\n",
    "    total_flops = forward_flops + backward_flops\n",
    "\n",
    "    return total_flops\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>seq_len</th>\n",
       "      <th>vocab_size</th>\n",
       "      <th>d_model</th>\n",
       "      <th>num_heads</th>\n",
       "      <th>num_layers</th>\n",
       "      <th>ffw_size</th>\n",
       "      <th>N</th>\n",
       "      <th>F</th>\n",
       "      <th>approx_flops</th>\n",
       "      <th>chinch_flops</th>\n",
       "      <th>ratio</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2048</td>\n",
       "      <td>32000</td>\n",
       "      <td>640</td>\n",
       "      <td>10</td>\n",
       "      <td>10</td>\n",
       "      <td>2560</td>\n",
       "      <td>73825280</td>\n",
       "      <td>929877196800</td>\n",
       "      <td>907165040640</td>\n",
       "      <td>9.298772e+11</td>\n",
       "      <td>1.025036</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2048</td>\n",
       "      <td>32000</td>\n",
       "      <td>1024</td>\n",
       "      <td>16</td>\n",
       "      <td>20</td>\n",
       "      <td>4096</td>\n",
       "      <td>305707008</td>\n",
       "      <td>4135248199680</td>\n",
       "      <td>3756527714304</td>\n",
       "      <td>4.135248e+12</td>\n",
       "      <td>1.100817</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2048</td>\n",
       "      <td>32000</td>\n",
       "      <td>1280</td>\n",
       "      <td>10</td>\n",
       "      <td>24</td>\n",
       "      <td>5120</td>\n",
       "      <td>552604160</td>\n",
       "      <td>7353453772800</td>\n",
       "      <td>6790399918080</td>\n",
       "      <td>7.353454e+12</td>\n",
       "      <td>1.082919</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2048</td>\n",
       "      <td>32000</td>\n",
       "      <td>1792</td>\n",
       "      <td>14</td>\n",
       "      <td>26</td>\n",
       "      <td>7168</td>\n",
       "      <td>1143453696</td>\n",
       "      <td>14670316437504</td>\n",
       "      <td>14050759016448</td>\n",
       "      <td>1.467032e+13</td>\n",
       "      <td>1.044094</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2048</td>\n",
       "      <td>32000</td>\n",
       "      <td>2048</td>\n",
       "      <td>16</td>\n",
       "      <td>28</td>\n",
       "      <td>8192</td>\n",
       "      <td>1593126912</td>\n",
       "      <td>20220437594112</td>\n",
       "      <td>19576343494656</td>\n",
       "      <td>2.022044e+13</td>\n",
       "      <td>1.032902</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2048</td>\n",
       "      <td>32000</td>\n",
       "      <td>3584</td>\n",
       "      <td>28</td>\n",
       "      <td>40</td>\n",
       "      <td>14336</td>\n",
       "      <td>6796274688</td>\n",
       "      <td>83021046743040</td>\n",
       "      <td>83512623366144</td>\n",
       "      <td>8.302105e+13</td>\n",
       "      <td>0.994114</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   seq_len  vocab_size  d_model  num_heads  num_layers  ffw_size           N  \\\n",
       "0     2048       32000      640         10          10      2560    73825280   \n",
       "1     2048       32000     1024         16          20      4096   305707008   \n",
       "2     2048       32000     1280         10          24      5120   552604160   \n",
       "3     2048       32000     1792         14          26      7168  1143453696   \n",
       "4     2048       32000     2048         16          28      8192  1593126912   \n",
       "5     2048       32000     3584         28          40     14336  6796274688   \n",
       "\n",
       "                F    approx_flops  chinch_flops     ratio  \n",
       "0    929877196800    907165040640  9.298772e+11  1.025036  \n",
       "1   4135248199680   3756527714304  4.135248e+12  1.100817  \n",
       "2   7353453772800   6790399918080  7.353454e+12  1.082919  \n",
       "3  14670316437504  14050759016448  1.467032e+13  1.044094  \n",
       "4  20220437594112  19576343494656  2.022044e+13  1.032902  \n",
       "5  83021046743040  83512623366144  8.302105e+13  0.994114  "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Now try reproduce Table A4 from Chinchilla paper Appendix, \n",
    "# comparing accurate flops above to approximate flops F = 6*N*D\n",
    "# note Chinchilla mentions using vocab_size = 32K\n",
    "\n",
    "chilchilla_models_table4 = [\n",
    "  [10, 640, 2560, 10, 64],\n",
    "  [20, 1024, 4096, 16, 64],\n",
    "  [24, 1280, 5120, 10, 128 ],\n",
    "  [26, 1792, 7168, 14, 128 ],\n",
    "  [28, 2048, 8192, 16, 128],\n",
    "  [40,  3584, 14336, 28, 128]\n",
    "]\n",
    "\n",
    "rows = []\n",
    "for num_layers, d_model, ffw_size, num_heads, _ in chilchilla_models_table4:\n",
    "\n",
    "    args = dict(seq_len = 2048, vocab_size = 32000, d_model = d_model, \n",
    "                num_heads = num_heads, num_layers = num_layers, ffw_size=ffw_size)\n",
    "\n",
    "    D = args['seq_len'] # dataset size (cancels anyway, for the purposes of the ratio calculation below)\n",
    "    N = chinchilla_params(**args)\n",
    "    F = chinchilla_flops(**args)\n",
    "\n",
    "    approx_flops = 6*D*N # approximate flops\n",
    "    chinch_flops = F * (float(D) / args['seq_len']) # exact flops according to Chinchilla paper calculations\n",
    "\n",
    "    # print('---')\n",
    "    # print(f\"params: {N/1e6:.2f}M\")\n",
    "    # print(f\"approx flops: {approx_flops/1e9:.2f}B\")\n",
    "    # print(f\"chinchilla flops: {chinch_flops/1e9:.2f}B\")\n",
    "    # print(f\"ratio (chinchilla / approx): {chinch_flops / approx_flops:.2f}\")\n",
    "\n",
    "    # first copy all keyvalues from args into out\n",
    "    out = {k:v for k,v in args.items()}\n",
    "    # then add the calculated values\n",
    "    out['N'] = N\n",
    "    out['F'] = F\n",
    "    out['approx_flops'] = approx_flops\n",
    "    out['chinch_flops'] = chinch_flops\n",
    "    out['ratio'] = chinch_flops / approx_flops\n",
    "    rows.append(out)\n",
    "\n",
    "# make a pandas dataframe from rows\n",
    "df = pd.DataFrame(rows)\n",
    "df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Pretty good match! Except the param counts are still not perfectly accurate."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scaling Laws: Approach 3\n",
    "\n",
    "In their \"Aproach 3\", Chinchilla paper fits a function L(N,D) to approximate the final loss gives the model size and the data size. Here is the final fit:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x7f6c691b7e00>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA8UAAAHWCAYAAABe7ytwAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy80BEi2AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOy9eXwb9bnv//mOdslavMu7HTv74jgLIZAWKCkJUJYWKPTQS+FwoJcboJD7u72Hvs4BSin0dDvcnkPLgVOgO5SwUxpKA4QtqxMncRYn3ld5k619saT5/TGSLNkzskYayUu+b17fVxtp5pnvjO35zjPP83wewrIsCwqFQqFQKBQKhUKhUM5DmNmeAIVCoVAoFAqFQqFQKLMFdYopFAqFQqFQKBQKhXLeQp1iCoVCoVAoFAqFQqGct1CnmEKhUCgUCoVCoVAo5y3UKaZQKBQKhUKhUCgUynkLdYopFAqFQqFQKBQKhXLeQp1iCoVCoVAoFAqFQqGct1CnmEKhUCgUCoVCoVAo5y3UKaZQKBQKhUKhUCgUynkLdYoplAS8+OKLIISgs7NztqdCoVAoFMqCZiGuuT/5yU+waNEiyGQyrF27FgBQXV2N22+/fVbnRaFQ4qFOMYVCoVAoFArlvOFXv/oVbrrpJlRWVoIQktBBHR8fx913343CwkLodDpcdtllOHLkSFLH+dvf/obvfve7uPjii/HCCy/giSeekOgMKBSK1MhnewIUCoVCoVAoFEq2+Ld/+zc4HA5ccMEFGBgYENwuFArh6quvxrFjx/B//s//QUFBAX75y1/i0ksvRWNjIxYvXpzwOB988AEYhsGvf/1rKJVKqU+DQqFICHWKKRQKhUKhUCjnDXv37o1GiXNycgS327VrFz7//HO88soruPHGGwEAX//617FkyRI88sgj+OMf/5jwOENDQ9BoNNQhplDmATR9mkIRyS9/+UusXLkSKpUKpaWl2LFjB8bHx+O2OXfuHG644QaYzWao1WqUl5fjlltugc1mi27z/vvvY8uWLTCZTMjJycHSpUvxve99L8tnQ6FQKBTK3CaZdRcAnn76aSxatAgajQYXXHABPvnkE1x66aW49NJL47arqqoCIWTG4+7atQvFxcX42te+Fv2ssLAQX//61/Hmm2/C5/MJ7ksIwQsvvACXywVCCAghePHFFwW3b29vx0033YS8vDxotVpceOGF+Mtf/hK3zUcffQRCCF5++WV873vfg9lshk6nw7XXXouenp64bZN5DqFQKJPQSDGFIoJHH30U3//+97F161bcc889aGlpwa9+9SscOnQIn332GRQKBfx+P7Zt2wafz4f77rsPZrMZfX19eOeddzA+Pg6j0YiTJ0/iK1/5CtasWYPHHnsMKpUKra2t+Oyzz2b7FCkUCoVCmTMks+4CXJ3wvffeiy984Qt48MEH0dnZieuvvx65ubkoLy9P6dhHjx7FunXrwDDxMaQLLrgAzz77LM6ePYvVq1fz7vu73/0Ozz77LA4ePIj//u//BgBcdNFFvNsODg7ioosugtvtxv3334/8/Hz85je/wbXXXotdu3bhq1/9atz2P/zhD0EIwf/9v/8XQ0NDeOqpp7B161Y0NTVBo9Ek9RxCoVCmwFIoFEFeeOEFFgDb0dHBDg0NsUqlkr3iiivYYDAY3eY///M/WQDs888/z7Isyx49epQFwL7yyiuCdv/93/+dBcAODw9n/BwoFAqFQpkPxK65LMsmve76fD42Pz+f3bhxIzsxMRHd7sUXX2QBsJdccongMXU6Hfutb31L8Lt//Md/nPb5X/7yFxYAu3v37oTn861vfYvV6XTTPq+qqoo75gMPPMACYD/55JPoZw6Hg62pqWGrq6uj5/7hhx+yANiysjLWbrdHt/3zn//MAmD/3//7fyzLJvccQqFQ4qHp0xRKkvz973+H3+/HAw88EPfW+K677oLBYIimOUXewL733ntwu928tkwmEwDgzTffRCgUyuzEKRQKhUKZhyS77h4+fBijo6O46667IJdPJkHeeuutyM3NTfn4Ho8HKpVq2udqtTr6vRS8++67uOCCC7Bly5boZzk5Obj77rvR2dmJU6dOxW1/2223Qa/XR/994403oqSkBO+++y6A5J5DKBRKPNQpplCSpKurCwCwdOnSuM+VSiUWLVoU/b6mpgY7d+7Ef//3f6OgoADbtm3D008/HVfHc/PNN+Piiy/GP/3TP6G4uBi33HIL/vznP1MHmUKhUCiUMMmuu5H/rauri9tOLpejuro65eNrNBreumGv1xv9Xgq6urqmnSMALF++PPp9LFNVrwkhqKuri/Z3TuY5hEKhxEOdYgolA/zsZz/D8ePH8b3vfQ8ejwf3338/Vq5cid7eXgDcQvrxxx/j73//O/7H//gfOH78OG6++WZ8+ctfRjAYnOXZUygUCoVCKSkp4W3ZFPmstLQ021NKmpmeQygUSjzUKaZQkqSqqgoA0NLSEve53+9HR0dH9PsIq1evxr/8y7/g448/xieffIK+vj4888wz0e8ZhsHll1+On//85zh16hR++MMf4oMPPsCHH36Y+ZOhUCgUCmWOk+y6G/nf1tbWuO0CgUA0epoKa9euxZEjR6ZlcR04cABarRZLlixJ2XYsVVVV084RAM6cORP9PpZz587F/ZtlWbS2tk6Lis/0HEKhUCahTjGFkiRbt26FUqnEL37xC7AsG/3817/+NWw2G66++moAgN1uRyAQiNt39erVYBgmmoZltVqn2V+7di0AJGzxQKFQKBTK+UKy6+6GDRuQn5+P5557Lm79/cMf/oCxsbGUj3/jjTdicHAQr732WvSzkZERvPLKK7jmmmt4641T4aqrrsLBgwexb9++6GculwvPPvssqqursWLFirjtf/vb38LhcET/vWvXLgwMDODKK68EkNxzCIVCiYe2ZKJQkqSwsBAPPfQQvv/972P79u249tpr0dLSgl/+8pfYuHEjvvnNbwIAPvjgA9x777246aabsGTJEgQCAfzud7+DTCbDDTfcAAB47LHH8PHHH+Pqq69GVVUVhoaG8Mtf/hLl5eVxQhsUCoVCoZyvJLvuKpVKPProo7jvvvvwpS99CV//+tfR2dmJF198EbW1tdN6Er/99ts4duwYAGBiYgLHjx/H448/DgC49tprsWbNGgCcU3zhhRfijjvuwKlTp1BQUIBf/vKXCAaD+P73vy/Zef7zP/8z/vSnP+HKK6/E/fffj7y8PPzmN79BR0cHXn311WktofLy8rBlyxbccccdGBwcxFNPPYW6ujrcddddAJJ7DqFQKFOYZfVrCmVOM7U9BMtyrSCWLVvGKhQKtri4mL3nnnvYsbGx6Pft7e3sP/7jP7K1tbWsWq1m8/Ly2Msuu4z9+9//Ht1mz5497HXXXceWlpaySqWSLS0tZb/xjW+wZ8+ezeLZUSgUCoUyd+Bbc1l25nU3wi9+8Qu2qqqKValU7AUXXMB+9tln7Pr169nt27fHbfetb32LBcA7XnjhhbhtrVYre+edd7L5+fmsVqtlL7nkEvbQoUNJnU+yLZlYlmXb2trYG2+8kTWZTKxarWYvuOAC9p133onbJtKS6U9/+hP70EMPsUVFRaxGo2GvvvpqtqurK7pdMs8hFAolHsKyMfkoFAqFQqFQKBTKAiAUCqGwsBBf+9rX8Nxzz832dNLmo48+wmWXXYZXXnkFN95442xPh0JZUNCaYgqFQqFQKBTKvMbr9WJqnOe3v/0trFYrLr300tmZFIVCmTfQmmIKhUKhUCgUyrxm//79ePDBB3HTTTchPz8fR44cwa9//WusWrUKN91002xPj0KhzHGoU0yhUCgUCoVCmddUV1ejoqICv/jFL2C1WpGXl4fbbrsNP/rRj6BUKmd7ehQKZY4zq+nTH3/8Ma655hqUlpaCEII33ngj7vvXXnsNV1xxBfLz80EIQVNTU1J2X3nlFSxbtgxqtRqrV6/Gu+++K/3kKRQKhUKhzAhd6ynZoLq6Gm+99RYsFgv8fj8sFguef/55FBUVzfbUJOPSSy8Fy7K0nphCyQCz6hS7XC7U19fj6aefFvx+y5Yt+Ld/+7ekbX7++ef4xje+gTvvvBNHjx7F9ddfj+uvvx7Nzc1STZtCoVAoFEqS0LWeQqFQKHOdOaM+TQjB66+/juuvv37ad52dnaipqcHRo0exdu3ahHZuvvlmuFwuvPPOO9HPLrzwQqxduxbPPPOMxLOmUCiU+QMbcktmizBayWxRzh/oWk+hUCiZRcq1Hjh/1vsFV1O8b98+7Ny5M+6zbdu2TUvXisXn88Hn80X/HQqFYLVao6lcFAqFkk1YloXD4UBpaSkYRrqEHk/3GvgnpHkPqq44CbVaLYktCkUsdK2nUCjznfmw1gPnz3q/4Jxii8WC4uLiuM+Ki4thsVgE93nyySfx/e9/P9NTo1AoFFH09PSgvLxcElterxe1mzphGQpKYs9srkFHR8d5sVBS5h50radQKAuFubzWA+fPer/gnOJUeOihh+LeONtsNlRWVuLRN1+HWqeL25aEBN4mhwSMC/xOEoHtpfocAi+IJDuuoH3+L8TPUyI7AtUBwuclYEhgPmLnn8iW+GNLtL3QSUhlX/CwQtsL/HCE7ISEfilEbi8wH8EKE7HnK3idp3/k8XnwwL/fA71eL2RMNH6/H5ahILq7zsJgSM+u3e5AZdUS+P3+Bb9IUhYOQmv9I++9Om2tB2HBsuy0CLJQQJkILooC93sCAftC2/N/ziTYXsz8ZQKLolD8nBGwL2hH5HWTkRCvfaHzFfpcaD6C8xe4TzOE/2GOSZBgwCDIm4EgF5qTwIOkTOAYDAK89hmBcxC6FnKBB1WCEAjPb4BMcJ78doSvKf/PQC5oX8CO0PmC5dbpab+jvJtDxv8xZAK/vDIw/L+jAn81fHbsDi8qlz0yZ9d64Pxa7xecU2w2mzE4OBj32eDgIMxms+A+KpUKKpVq2udqnU6UU+zw+jDm8UCrVKAgvJ/APSLqlAVDIQw5XHD7J1BbmCfKOR11uOFw+1Bk0EGnmtJuYAY7drcXY04PDFo1cnM0op3iCX8AIzYXQiEW5UWmmO3FOaFOlw9jNjdytCrkGrUx24t3iicmghgdcyIYDKGsJDclO3yO6diYC9ZRFyor8qBQTPmTkcApttvcGB5yoKIiFyqVYsbtJ48t3mkNBkMYGbTD551A5aJCbq5inT5B+8k5s37vBHrbh5BbqIepgOeGPctOcTAQRFfLALQ5apirCmbFKY6QiZROo6kYBoMhLRvnS30RZe4i+VqfE7/Wj/nd+Ht3K7ZVLYZBOfkgKJVT7Ar4sLv3DLaWLkauKmbtk8gp9gR9eK//FLYU1aFQnRNjh3+aMkacUzwR8mPPYDPW59WgWG2atCPoFIubf4j14+Ph41huqEKpJn/G7cU6xSwCOGg9ikptGco0JZPbCzqU4pziEBvCKfsh5KuKUK6pivtOvFM8fU4sy6LddRA6mQFl2iXx20vgFLMsiwHPYTBEgVJt/RT7AnZEOsVj3sMIsj4Uai6MW+ukcoo9viZMBIeRq7k8zr5UTnHAfxoTgXboNFeDkMnUZ2GnWDg9eq6u9cD5td7Pqvp0Jti8eTP27NkT99n777+PzZs3Z/zYpwaH8ObJMzgxMDjzxmGCIRavHj2Jv548C39AXKrDR6fa8e6xFlhsTrFTRVN7P/7a2IJz/SOi9wWAEZsL73x+Cp+d6Ehp/wjHW/rwt8/OoK07tXnEMjRix18/OIkDRzvTthXLnj2n8Oln52C1uiS1G+Gj90/h870tGB60Z8R+LMMDNvz9zaM4/MlZYWcvwxzeewaf/60ZbSf7ZuX4M3HyYBs+/0sTjn92dranQqFQBMj0Wr+npxV9Ljt2tTbD7vdKYjOWvQNt6Hfb8WrnCYz5pBXFAYB9w+3o99jwZs8xDHvFPyPMxJGxDvR5rPhrfxMGveOS2z9l70KfZwQfDh1Fv2dUcvvtzi70eyw4MHoEfZ4Bye0PeLvR7+3BCVsjej1dktu3+nsx4GlFq/MI+tzSr1XOwCAs3mb0e46i331McvvewDCGvQdh9R3DsGe/5M8jgeA4xr0fwTXRjDHPHsnth0JOuLzvwR84DZfnbbBCL/Mp84pZdYqdTieampqiPQk7OjrQ1NSE7u5uAIDVakVTUxNOnToFAGhpaUFTU1NczdBtt92Ghx56KPrv73znO9i9ezd+9rOf4cyZM3j00Udx+PBh3HvvvRk/H42Ci/J5JgJJ76OUy6AIF9e7/ROijheJDrt8flH7AUCOhntb7vT6Zthyhv09vrRuNgYd9wbe7kr/ocNo4N5mOZxehMRGDxOQm8tFEKxjmXGKC4q4aOnwkCMj9mMpNBsgkzHwuP2wj0n/IJYMFXVcHWB369CsOeaJqFtdAcIQDPVaYR20zfZ0KJR5z3xc67dVLoFRqYbd7ws7xqmtlUJ8qbQO+SotXAF/RhzjLUV1KFLr4QsFMuIYb8yrRYk6FxNsMCOO8SpjDco1hQiyoYw4xnU5NajQlIIFmxHHuFRdhUpNDQBkxDHOU5ajQrscADLiGOsVZpRp1wFARhxjtbwQxdovAEBGHGO5zIQ8zTYAJCOOMcPkIEdzDQAG/kALdYwXCLPqFB8+fBgNDQ1oaGgAAOzcuRMNDQ14+OGHAQBvvfUWGhoacPXVVwMAbrnlFjQ0NMS1W+ju7sbAwOTN7KKLLsIf//hHPPvss6ivr8euXbvwxhtvYNWqVRk/n0mnWJxzq1Vy+7n94pxbnToNpziyr1f8vgCQo1GCgIt0e3zizjcWQ07YKXam7xTrtErIZQxCIRYOp3QPMHl5nFM8ljGnmEtvGRnOvFMsk8tQWGIEAAz0jmX8eHyUVOVDrpDB7fRiNAvRcbFo9RpULuHS6VqOdM7uZCiUBcB8XOv1ShVurFsV4xifkNQx1sqV+Fr16ow5xiqZHNeWr8mYYyxnZNheUp8xx1hGGFxSVJ8xx5gQgo15DRlzjAkhWGFYG+cY90noGBNCUKNbk1HHuESzJqOOca5qZUYdY51yWUYdY6ViMXI012HSMX6HOsbznFmtKb700ksT/oLefvvtuP322xPa+Oijj6Z9dtNNN+Gmm25Kc3bi0YTrTd2xTnESZQJapRI2ry9xpJjHjjZcf+pOwSmOONROzwz7Cgk8MAx0GiWcHj8cbh+0aiX/hmGEfsqxTjGfYIEYCCEwGjQYHXNh3O6B0aBJ2VYsEadYsvTpKacYiRSPDDsQCrFgEil3pGB/KuaKXFh6x2Dps2JZfXnCmlZx9gW+mPI3LpfLUFZTiK6zFnS3DqLAbEzyAEI1e8kdV8z2y9bXoOtMPzpO9WHtJcug1k6vQxRkDka/KZTZZM6v9Sx4bi8EeoUaN9auxq62E7D5vdjVegI31q2GQcl3P+C/rwjdzUJgoZYp8dWq1Xi96wRGfW682nkCN1SvjqsxngmhR3AGgJJR4JqyerzddwxDXgfe7DmG6yrq42qMIwRD/DESoVrjEEvAEDmuMK/F3yxNGPCO4a/9TbiydG1cjXHUjsBMhV0IBgCDLYUN+GT4KPo8w/hw6CguK2qIqzGeGaHYTwgAwfrcdWBB0Ovpw4HRI0D+urga4yisUMVpgrI3IsNS/TqEQNDracdxWyNCLIMKbQXv5nLBpU9IBEWOSm0DWJag13MKrc4jCIFBhbZOwI7AtRA4rpwNolhdD5Yl6Pc0ot9zFCyAsik1xpP2BeYvJK7DMjAqV4NlCYY8H8PqOwYWBEWaTfzPgoLXgf/jAACVcjlMAMY978E10YwQgPwpNcYz2RF+lghBpqiFFtfC7XkL/sAZsB4WOZpr4mqME80/SJ8X5hQLrqZ4NolEir0i0qcBQBOJFIuMME+mT4uP1OaoJ9OnU31zpg87Cg5P6m/Pc8Lp0xOBILx+cdeNj4gjbLNL98Y9kj49Nu5GKJGAVoqYcnWQyxlMTARht2U+pbmkPA8AMNg3jlBwdt5qVi7mUqh7WgfnZAp1QakJ+WYjQsEQWo91z/Z0KBTKLKFXqnBj7eqMRYw1cs4xzmTE+Jqy+oxGjK8wr81oxPgLhQ0oy2DEeENuA8o1ZRmLGC/XN6BcswgA0Gw/JHnEuEq3FuWaFQCAdudhySPGZs0alGrWAwAGMhAxNqlWoUjzRQDAmK9J8oixRrkcpnDE2JOBiLFCUQet5loADCZoxHheQ51iCYk6xYEAgiJqWnURp1ikc6sLR4qdaaRPB0Nsys5opK7Y4U79AUEu4yLOACdNny6mcF3xuN2Ttq0Ier0acjmXlm2T0G4EhiHIL8xeXXFuQQ6UKjkCE0GMDM1O+nJZdQFkcgZOmwdjWUgbFwshBEvXc2lvZ492IjhLLw8oFMrsQx3jxFDHeGb7sY7x8QykUsc6xplIpY51jDORSh3rGGcilTrWMc5EKnWsY+wPnKGO8TyFOsUSoo5p1+MNJO9opltTnEr6tEzGRNOvUxXb0mu5KK/DnZ4zO5lCnb7DaTJykeJxCSOuhBDkRcS2rNKreAJAYTFXVzycBSeVEIKSCi5aPNBjzfjx+JAr5Cir5lpCdZ21zLD17FC1rBSaHBU8Th+6TvfP9nQoFMosslAc4+IYx3gkA45xqSazjnEma4w35DagQksdYyGoY5wY6hjPf6hTLCEMIZN1xSKUpKNp0CmqT/sCQUwExbVzAiajxTPWFQtgiKRPu9J7MDDqwynPEohtRXodj9s9kqY65+VxNViZassUcYqHsiQ8FXWKu2fHKQaAqiVcCnXXWcucTKGWyRgsC0eLTx9qm5NzpFAo2SPT4luaLIhvXRMjvvVGBhzjbeZ5Lr6Vuzaj4lvL9Q1R8a1MOcaZFN8yZ1h8y6RalVHxLY1yeUbFtxSKuhjxrTPnnSr1k08+iY0bN0Kv16OoqAjXX389Wlpa4rb59re/jdraWmg0GhQWFuK6667DmTNnEtq9/fbbQQiJG9u3b4/bxmq14tZbb4XBYIDJZMKdd94Jp1Pc/Y06xRKjTUGBOtVIsVIug1zG/QhTUZGOpj+nWBOs10kTKTZKqECdo1NDJmMQDIbgkKDNU4T8fC5SPJqpSHFYgdpu88DrTV3NO1lKKjmneHTIAW+KL0XSpbS6EHKFDC6HF6OWudn6aHF9FeQKGcaHHRjoHJ7t6VAolFlmoalSZ8IxpqrUie3HqlJnwjGmqtSJOV9UqUMht2QjWfbu3YsdO3Zg//79eP/99zExMYErrrgCLtdkQGn9+vV44YUXcPr0abz33ntgWRZXXHEFgjME97Zv346BgYHo+NOf/hT3/a233oqTJ0/i/fffxzvvvIOPP/4Yd999t6hrNqvq0/MRQXG98P9ydcWemUWzYlTuUo0UE0KQo1Ji3O2F0++HMUcT893Mx9XH9ioWKfgLxApt+RFiWTCEzHh9+DBEIsWOmPRpoRMgAkcIf8wwBKaIArXNDVPY4U52QkL3xdhIcboq2Xyo1AoYTRrYxj0YHrKjojJGXTNNtWc+tDoVTPk6jI+6MNA7hpqw8FV6iPuZyZUylC8qRGeLBZ1nLSgoNXFfiP0lkmot4/mZKjVK1NVX4szhDpw+2I6ymqKZDys4TxHXR9pfLwqFkogQ4UYsjPCNaKGpUr/RcwzXV9SjgKpSQzpVakBQmZqqUoftU1XqkGQPMNMZtqyF15V+7NPh4K6v3R6fyahSqaBSxd/zdu/eHffvF198EUVFRWhsbMQXv8ilxsc6qtXV1Xj88cdRX1+Pzs5O1NbWCs5DpVLBbDbzfnf69Gns3r0bhw4dwoYNGwAA//Ef/4GrrroKP/3pT1FaWprUudJIscRMRn3FR4o9/gmERL6tirZWSitSnFqkUKdWgmEIWJaFK41oo3FKW6Z0iaRQj41L93bdZNSAYQgmJoJwSCAIxkckWpz1FOpZqisGgKql3A2u66wlI8reUrBsfQ0IIbB0jcA6ODcj2mLI9ptjCmUhslBqjDMZMabiW4ntU1XqxFBV6rlFRUUFjEZjdDz55JMz7mOzcc9MeXl5vN+7XC688MILqKmpQUUF/0uhCB999BGKioqwdOlS3HPPPRgdnfx737dvH0wmU9QhBoCtW7eCYRgcOHAgmdMDQCPFkhNJnxbTXkmjVIAQ7qWTxz8RjRwnw2RbplSc4khNcWoLOSEEeo0KNpcXDrc3GjkWi16nAiEEgWAIbo8fuhTtRDCZwk6xhGJbDMMgN1eH0VEnRq1OGCTqgRxLUbEBrWcHMZwlp7i0Mh+nm3rQ32PNSPQ7GUqqCqBUK+B1+zHYM4qSqoKsz2EmcoxaVC0rQefpfpw62IYt16yb7SmlhRRvjyNvjimU85mIY5xcxFg8Ecc4nYhxIiKOcWzEWKiPcSpEHONkIsapEHGM04sYCxNxjAFEI8abhCLGKdpfro/Y5yLGLIByTZVk9qt0a8P2uYgxAJRpl0hiH+AcYwDRiDEAlApFjFPApFoFANGIMQAUai6U7HlFo+TSzCMRYwDIFYoYp4BCURcXMYYH0Gm+wt/HWGIKzU0wGAxp21Hr7ABK0NPTE2dvapR4KqFQCA888AAuvvhirFq1Ku67X/7yl/jud78Ll8uFpUuX4v3334dSKez7bN++HV/72tdQU1ODtrY2fO9738OVV16Jffv2QSaTwWKxoKioKG4fuVyOvLw8WCzJi7nSSLHEaMM/VDGRYoaQqDPtEllXnBN2ilNpyxRJn3akqD4NAIZwXbEtjfpdhmFg0HFzsUkQhc0zSu8UA0B+PvegMDqaGbGtomIjAGBk2IFgIPNOR2GJEXKFDF7PBKwjmamVngmZjEHVEi5a3H5aurfwUrPiAi6lp+tMP+wZqiunUCjzj4USMaaq1PxEVakzLL4ViRifoKrU06Cq1KnBMFrJBgAYDIa4MZNTvGPHDjQ3N+Oll16a9t2tt96Ko0ePYu/evViyZAm+/vWvw+sVfv6/5ZZbcO2112L16tW4/vrr8c477+DQoUP46KOP0rpGU6FOscSkEikGUq8rzkkjfTriFHv9AUwExKtXA5NOsT1NUauIAvW4I/3FPtfEiWLZHR4EUjwvPgqiTnFm+urqDWpoNAqEQixGstC7VyZjUFKeCwDo65LuIUIstSu4Wo+e1kH4RfbqzhZ5xUaU1RaBZYHmfa2zPZ20KDQ3oaikNa1RaG6a7dOgUOYMVJU6MQtClTrD4ltUlToxC02V2u19XzLbc5F7770X77zzDj788EOUl5dP+95oNGLx4sX44he/iF27duHMmTN4/fXXk7a/aNEiFBQUoLWVex4zm80YGhqK2yYQCMBqtQrWIfNBnWKJ0aXaczjFiG+OmnNsU1GfVinkUCk4kQh7iinU0jvF6fcq1qgVUKvkYFmuNZNURCPFYbEtqSGEoMjMRYsHs6TGXFrFpZnNplOcV2yAIU+HYCCE7nODszaPmVhzEZdy1nGqD46xzGQLZAMp3xxTKBQOqkqdGKpKPbN9qkqdmIWiSk2IFirlGsnsziVYlsW9996L119/HR988AFqamqS2odlWfh8yd8ve3t7MTo6ipISrpRh8+bNGB8fR2NjY3SbDz74AKFQCJs2bUraLnWKE0F4xgxE0qdF9xyO7ucXddzJSHGKbZVmaMvEzjBi06cT3jr4zinmvEzhGl0pnFhCSDRabJVKbIsQmEw6yGQMJiaCsDu8CSS+IXy+CXZhY53iQRtYQsCmUtdCCP/gmUxZuIZ3dNgBt2ciekxWyEaiIXaa4f8YwqB2RRkAoP1Uv3j7Um0/g538EhNKFxWBZVmc2HdOvB2Rvw8UCiVL8C1uEUXqqUNwQZxUpY51jG0+H1gWPIPwDgiMEIuoKnWsY2z1egRt8Y2QwGBZElWljnWMhz1O3vkHQwzvELo8sarUsY5xv8eOIMtMG2LnH2QZAHJsmSK+1eu2Cu4jZIdvhFgCFgzW566LE9/q9lgQBOEfrIx3hFjwD3Cq1JFU6uO2RvS4exBgGd4RAv8IsoR3hMCpUsemUve4WxPMn/9aBCDjHSGWoFhdH5dK3ec+hiAY3hFgZbxDaD6hsCp1bCr1kOcAJliCAJhpQ/g68I8ACKdKHeMYj3r2IBBiEWQxfUBgsCz/AKdKrc/5JxBZMYIIIZhAZ30+smPHDvz+97/HH//4R+j1elgsFlgsFng83LN9e3s7nnzySTQ2NqK7uxuff/45brrpJmg0Glx11VVRO8uWLYtGjp1OJ/7P//k/2L9/Pzo7O7Fnzx5cd911qKurw7Zt2wAAy5cvx/bt23HXXXfh4MGD+Oyzz3DvvffilltuSVp5GqBOseREIsXeQADBUPK/7DpVejXFnokAAkHxf1wzOcUzERspTueNmomvLVMa5IXFtqzj0kX0GIYgL49ztkdGM1NXWlxiAsApUIdE/P6kikanQl6hHgDQ3z170eKaZSUgBBjuH4dDQtVwqVlz8WIAQMfJ+R0tplAomWGh1BhTVWp+qCr1zFBV6sQQkryY7nzjV7/6FWw2Gy699FKUlJREx8svvwwAUKvV+OSTT3DVVVehrq4ON998M/R6PT7//PM4oayWlpaocrVMJsPx48dx7bXXYsmSJbjzzjuxfv16fPLJJ3F1zX/4wx+wbNkyXH755bjqqquwZcsWPPvss6LmT53iGTjQ24u/njuHUXdyi45aLgcTji55RNQVp5o+rVLIIWe4H2MqCtTpOsV6rQoE4JSj06gHjUSK3d4J+CcCKduJEI0USyy2VVDAOZAjI5mp+TXlaqFSKxAMhLJSVwwAZeGeyH2ds+cUa3PUKKnkotZtp/pmbR4zUVCSi9KaQrAsi+Z952Z7OhQKZQ6yEB3jYeoYR8m2Y3zc1oheKr4Vx3wX31qoRFKhp47bb78dAFBaWop3330Xg4OD8Pv96OnpwR/+8AcsXbp0mp3IPhqNBu+99x6Ghobg9/vR2dmJZ599FsXFxXH75OXl4Y9//CMcDgdsNhuef/555OSIU9KnTvEMdIyN4ezoKMYTqKLFQgiBJqokLcIpjk2fFgEhJK0Uar02HOn1pFYTLGMY5IRbKNmdqUd5lQo5tOEWUWMSpFDnRZziMWnrfyNO8XCGHFZCCIpLuBRqS/94Ro4xlbJqzike6LEiKKEwmVhqV06mUGcjSp4qay4O1xaf7IU9QxkDFAplfrNQHGOqSs0PVaWeGeoYU+Yb1CmegVTUpCMp1GIc3Khjm0q/YXWktZL4fQ1hh9bhTn2xNuWEU5/TFNvKjdYVp7+wmwwaMAyBfyIIZxrnNpWicKqx1eqSVNk6lpJSEwDA0jeeEftTySvUQ6NTIRAIZu2YfJQvKoJKo4DH5UN/58iszWMmCkpzUV5XDJYFjn3aMtvToVAoEsGyLLyB9DOVIlBV6sRQVeqZ7VNV6sTMd1VqytyCOsUzEO07LMopFi+2FakN9gWCmAiKc7b0aUSKDdFIsS/lP3RjTlhsK41IMQCYDJH+wulHimUyJmpvVMLaT51OBY1GAZZlMZqhKKG5lGuTNDxkz5jjHQshBOXhaHHvLDqjMjmDRcu5aHHbybmbQg0A9Vu4VJ/ulgFYB7OjFE6hUDIHy7L4sKcDf245AdeE+BfMQlBV6sRQVeqZ7VNV6sTMd1VqytyBOsUzkHSkOEZNNhopFrGwKmUyKGTcj4MvWiyk6AikFymO1BT7A0H4UqzlNepiIsVpKOxGIsVjCSLFQuKcfMfMz42kULunfSl4PWeYPyEEhYUGAOEU6lTOdwaVY71BDa1OhVCIxZDFJpnac6K5VtQUAgB6O0YQCqV4sxeyL2L+das4p7ivYwTuqb9PQgeQ4LiJz2u6jdxiI6qXc4qGxz9pSVNMOo0/GgqFIgnuwATax62wej149exJLtOLqlJTVeoUVal73VSVmqpSJ6dKTZk7UKd4BnQppU+LjxQTQqJiW2IFsyKObSqRYrmMgTasfJ1qr+LJSHG66dNcZFeK9GkAUaXoUQkVqAGgMFJXnCGxLULIZAp1luqKi0tNUCrl8Hr8GJnFyKcxLweFpSawLMu1Z5rDrLl4CQgh6GsfwnDf2GxPZ17w9NNPo7q6Gmq1Gps2bcLBgwcTbj8+Po4dO3agpKQEKpUKS5Yswbvvvsu77Y9+9CMQQvDAAw/EfX7ppZeCEBI3/uf//J9SnRJlgaBTKHHjkpXIUSgnHWOpI8YLoMaYqlLzM1V866C1kapST4GqUmeXYMgt2ThfoE7xDEQixS4RTrE2EikW6dxGUqgdYp3icPp0ym2VIinU7tSc2kik2O7yph5lRLwCtc+ffl1XRGxLyvRpACgM1xUPDdkzdkM0h53igSzV+DIyBmXVnPpzT/twVo4pRCRa3NbcN6cXHENeDhatKgcAHN17ek7PdS7w8ssvY+fOnXjkkUdw5MgR1NfXY9u2bRgaGuLd3u/348tf/jI6Ozuxa9cutLS04LnnnkNZWdm0bQ8dOoT/+q//wpo1a3ht3XXXXRgYGIiOH//4x5KeG2VhYFJrqGOcAKpKnRiqSj0zVHwre5zqW4/m3qVpj1N962f7VLIGdYpnIJo+LUI0KxLxFbMPMOkUixXbmkyfTq0uOCK2ZUtRkEqnUUIuYxBiWThSdKwBToFap40oUKe/kEfSp90ePzwppJYLUVCgB8MQeL0TcKQZHReipIyrK7aOOuH1SDf3RFQu4lKou9qGZ/UmX7nYDKVKDqfdM6cFtwAuWiyTMxjqtaLnnGW2p5MUs/Xm+Oc//znuuusu3HHHHVixYgWeeeYZaLVaPP/887zbP//887BarXjjjTdw8cUXo7q6Gpdccgnq6+vjtnM6nbj11lvx3HPPITc3l9eWVquF2WyODoPBIHr+lPMD6hgnhqpSJybbjjFVpZ4OdYwpqUKd4hnQpSC0lRPexykifRoAcsJNqJ0+cQtkjloJAiAYYuEReUwAMKYZKSaEwBhWoB5P00nMC6dQS9FfWKGQwajn5jUiYbRYJmOQn8/1PhsaykwKtUarRG44/bs/SynUJZV5UChl8Lh8GLbMXgq1XCHDohVcve7Z4z2zNo9k0Bk0WL6xFgBw5KPTs9rSKllO9G3Asd5laY0TfRsAAHa7PW74BO5dfr8fjY2N2Lp1a/QzhmGwdetW7Nu3j3eft956C5s3b8aOHTtQXFyMVatW4YknnkBwihDhjh07cPXVV8fZnsof/vAHFBQUYNWqVXjooYfgTrLvPOX8JCuO8TTxLelesFJV6sRkQ3wrG+2aqCq1MFSVGlhR1ohV5S1pjxVljbN9KlmDOsUzEIkUT4RC8CepCh1xij0TEwiK6LeaalsmGcNAF0mhTkOB2pZGlNcUriseT1OBOtconVMMAAWRumKrtErRxUVcpGloyC6p3Vgi0eKBLNWrymQMyqu5aHF32+ymUC9eUwEA6O8YgWN8bjswKzfVQqNTwTnuxpnGztmeTlapqKiA0WiMjieffJJ3u5GREQSDQRQXF8d9XlxcDIuFP8Le3t6OXbt2IRgM4t1338W//uu/4mc/+xkef/zx6DYvvfQSjhw5InhcAPiHf/gH/P73v8eHH36Ihx56CL/73e/wzW9+M4WzpZxPZN8xbpbUMaaq1ImhqtQz26eq1ImZ66rUMkYr2ThfkM/2BOYyLACFTAYFw2AiFILL74dSJRPYeFItVq2QgyEEIZaFOzABfTgCPBP6mJriqX9WM2nR6tUqOL1+2D0+FBv1SR0vgkGXIFIsdOApn5vCEdkxp0dgJ4EbxZRNI3XAVonEtvJzc9DWNSIiUixwwiR+/kXFBuBkn6BTzCZQOSZCN80pu5RW5OLUiV70942DZVmQVJSTkyHGbFVdITrOWtDdNoT1m2vBMFIcM7lrGoUFDLk6lFYXoL9zBGeP9WD9JUuFlaMFr6dE2wsRtqNQyrH2kmXY9+4xNO87h0WryqHWJfc3HzbEMxdxUxHD6rLDaacP2+12ACXo6emJs6VK8l6XDKFQCEVFRXj22Wchk8mwfv169PX14Sc/+QkeeeQR9PT04Dvf+Q7ef/99qNVqQTt333139P+vXr0aJSUluPzyy9HW1oba2lrJ5kuZx0QUpGNh2KhjvOvsyahjfMOSldAplPw2+GCEHpInValfbTuBcb8Xu1qbcWPdKhiUfL/P/PaFbhUhsFFV6te7TmDU58arnSdwQ/Vq5KqSf8gVeq3PAFFV6rf7jmHI68AbPcdwfUU9CtQ507YPhvhjMDKG/wixqtR/szRhwDuGv/Y34crStShWm6bbEZipcFiCAcBgS2EDPhk+ij7PMD4cOorLihpQqskX3IvfDj8yAqzPXQeAoMfThwOjR7Axbz0qtGb+HViB50sIBGQIp0odAkGvpx3HbY0IsQwqtBW8m8uFfllYgatEOFVqliXo9ZxCq/MIQmBQoa0TsCNwLQSOK2eDKFbXg2UJ+j2N6PccBQugTFvPv4Pgn5LA9QmrUrMswZDnY1h9x8CCoEizif95SvA68H8cADhVagDjnvfgmmhGCEC+5nJ++zwfzf3csvMLGilOgqiadJIp1ISQaFsmMVHfVNOngUkF6lTEtozhmmKXb0J0j+SojXD6dLq9iiOR4jGbW5I3bgW5mYkUR9oy2eweeL3iU9aTochshEzGwOP2Y3wsO9FSc0UeFEo5PG7/rKZQA8DStZUAuJ7FExIIr2WSRSvLkVdsxIQ/gGOftsz2dBIi5Ztjg8EQN4Sc4oKCAshkMgwODsZ9Pjg4CLOZ/wGxpKQES5YsgUw2+aC4fPlyWCyWaDr20NAQ1q1bB7lcDrlcjr179+IXv/gF5HL5tDTrCJs2bQIAtLa2ir52lPOPbESMb4irMZY2YkxVqRPDL74lnZYFIQTrY2qMD1FV6mlQVWrKXIE6xUkQVaAWIZwVFc0SsU9ERdoXCCadqh3BEBbbSqWtkkohh1LOPXjaUxTbMuVMRorTuRmY9GowhGAiEIQzxbnEkp/LvbF2SSy2pVYrYDRy55ypFGqZjEFxqREA0NebvRTqikWcCnVXK78qcLYoqcqHPleLCX8A7afndnsmQgg2fIl7aGg73g3rLLa1mosolUqsX78ee/bsiX4WCoWwZ88ebN68mXefiy++GK2trQjFlKCcPXsWJSUlUCqVuPzyy3HixAk0NTVFx4YNG3DrrbeiqakpzpmOpampCQDndFMoyZB98a357xjPb1XqJskdY6pKnRgqvkWZC1CnOAnERorj9hHhFCvlcijDD3Jiew5HFKRTcYoJITDp0qsrNuaoQQD4J4Lw+FKPnDIME23NJJXYVsTeiNR1xcWcwzqYwbrisvI8AEB/rzVjx5hKVV0RAKCrfRihYPI18VJDCIlGi88c6Uqr3Vc2KKrIR9XSErAscPjvzXRBnMLOnTvx3HPP4Te/+Q1Onz6Ne+65By6XC3fccQcA4LbbbsNDDz0U3f6ee+6B1WrFd77zHZw9exZ/+ctf8MQTT2DHjh0AAL1ej1WrVsUNnU6H/Px8rFq1CgDQ1taGH/zgB2hsbERnZyfeeust3HbbbfjiF78o2L6JQuGDOsaJWXiq1PPbMaaq1NOhjjFlJqhTnAS6lCLF4XRm0T2HU9vPoAnXBXtSdGojYluu1NKf5TIZ9GHHeizNFOpof2GbNIrRBXlctHg4Q06xJYNRwdIKziketNjhz1IKsbk8F2qNAj7vBAayFKEWonZFKdeeyeZBX/vsRq6TYd2XVkCukGG4bwwdJ/tmezpziptvvhk//elP8fDDD2Pt2rVoamrC7t27o+Jb3d3dGBiYfEisqKjAe++9h0OHDmHNmjW4//778Z3vfAf//M//nPQxlUol/v73v+OKK67AsmXL8L//9//GDTfcgLffflvy86MsfGZHfEvadk1UlVqY6eJbTVSVeop9qkqdmPmgSk0RhjrFSZCTQqQ4lfRpIEZsS2ykOFxT7PT6U4qoGXXhlkppKFDnRsS2HOktsvkmrl5xVCLV4cKIUzwqrVNsNnN1xWNjrow5rAajBgajBizLYqBvPCPHmArDMNFocce5wRm2zixyhTyqRH3qiHSLe6bQ6TVYddFiAMDRvafhTyNrYiFy7733oqurCz6fDwcOHIjW9wLARx99hBdffDFu+82bN2P//v3wer1oa2vD9773PcG06IiNp556KvrviooK7N27F6Ojo/B6vTh37hx+/OMf0z7FlJSZnXZN0jnGVJU6MVSVemb7VJU6MXNdlZoiDHWKk0CbQip0tFexUMSX8I9opHiqUyywfWTo1ErIGE7x2unzzbj91GGMpE+7vGAJokMMEQXqcQdPpFjo2DxEFahtrri5iJ0PwO1TUMCpcY9YnQiB5eyImA/AiR5OHRqtCnq9Giyb2dZMZeVca6a+qSnUgudBxA0eI9VLOPGjns4RTARCYAmJDvH2BRDYfup/S9dWgZERjAyMY8QyzvMzE/nDFDtPkXaWb1gEfa4OXpcPxz9tiZmmRNeNQqFIC98NPqJIPXVAwDH2+8XZ4duWBcBOqlLHOsY2nw8sC55BeMe0xTM8QiyiqtSxjrHV6xG0xTdCAoNlSVSVOq7G2OPknX8wxPAOocsTq0od6xj3e+wIssy0IXb+QZYBIMeWKeJbvW6r4D6JbPHOCQzW566LS6XudVsQBOEfrIx3hFjwD3Cq1LE1xj3uHgRYhneEwD+CLOEdIXCq1LGp1D3u1gTz578OAch4R4glKFbXx6VS97mPIQiGdwRYGe8Qmk8orEodm0o95DmACZYgAGbaEL4O/CMAwqlSxzjGo549CIRYBFlMG5S5A3WKkyCV9Gl9NFIs7g1vqunThJCoAnUqdcXGNGuKASBXH1aOTjd9OqxA7XD54J9IPwKba9SCYQh8/gAcTuneuAOAuZiLOGUyhbosnELd12PN2tvG/CIDcgwaBAMh9HRIV1eVClqdCjVLSwEAp+dBtFgmY7BxK1fTevZIJ0ZnWcWbQqFIT/ZrjKWNGFNV6sTwq1JLn0odcYwPUlXqaVBVakq2oU5xEkSjvimoT7v8EwiJ+CNINX0amKwrtqVQVxypKXb7JlJ2RE0SpU+rVQroNNx1sEqQQi2TMdHo8/CoI217sUzWFWcuUlxsNkIuZ+DxTMA6Kk2d9UwQQlCzmKv17DxnycoxE7F8XRUAoKd1EA6J0uozSWlNYVR068B7x+MUlCkUysKAOsaJWXiq1Jl1jKkq9XSo+BYlm1CnOAkiStIToVDSrZK0SiUIgBDLwu1Pvq5wMlKcSr/hsNhWCtFelUIOTbi3cqp1xbnhtkxefyAtBWoAyI+IbY1L4wQWhlOopXaKzWGn2Gp1ZqyuWCZjUFLGpVD3dEu3IM9E9RLOKR7oGYPHJW2EXSymAj1KqwvAssCpw52zOpdkWX/5SihVClgHbTh9qH22p0OhUDIAdYwTs/BUqTPjGFfMe1XqlQCoY8zHbDnGgZBbsnG+QJ3iJFDKZJOtkpKMFjOEQBeJ+opYwCL9hp0+P4Iio0tRBelUew2HU6jHnak5xXK5DIawDas9TbGtXGmd4qKwUzw0Iq1TrNOpYDBwdcWZTKGuqORSqHu6sucUG0xaFBQbwLLsrAtuAcDKjTUAgPbTfXCn+DuaTbQ5aqwP9y4+9ulZ2CUWeqNQKHOD+S6+RVWpE5MN8a31816Vup6qUidgqir1uHevZLaF+Kj7Euzp2pD2+Kj7kozPda5AneIk0aWQQq1XTTq4yaJRKCBnGNH7AYAxXFOcal2wKRzpTbUtEwDkhVOorWmmUBeEI8UjY9IsnEX5nFNsHXdhYiK5aH+ymM0mAIAlg7Wj5ZX5IAQYs7rgcGTPIVy0rAQA0H5mYNZTforKclFYakIoyOLMPKgtBoBFq8pRUl2IUDCE/e8dn/VrSKFQMsN8d4ypKnViqCr1zPapKnViIqrUBEpoFHWS2aVIh3y2JzDnCYvA5iiVGPN4RDrFSgxAXCo0YQj0ahXG3B7Yfb5o9BdJ/F1ORoq9YFkWRKSCrSnclmksHafYoEWnZYyrK449vMD8hU4rEiket3sQCAQhl4fbsAidE0l8gBydCjqtEi63H8NWJ8qKBFqyCF0yoYkSghKzCWfPWjBgsU3OL9GNVOQxWEKg0ihRZDZicMCG7q5RrFhdLqyvLPYmnuDXpKquCI2fnYNtzI3RITsKzMakfheTsi94TYW3X7mxBh+9eRRnj/dgxYYaqLXKBErNIg8gdN3SUIImhGDT9jV45/mPMNxrxdmjnVi6riZle1LApUOld+s/n9KpKOcJyd7XQgL3A4aNOsa7zp6MOsY3LFkJnUIpyg4/k6rUu9pOwOb3YlfrCdxYtxoGpYp3e34r/ITARlWpX+86gVGfG692nsAN1auRq9IK7MVnhx8GiKpSv913DENeB97oOYbrK+pRoM6Ztn0wxB+zkTH8R4hVpf6bpQkD3jH8tb8JV5auRbHaNN2OwEyF8/MYAAy2FDbgk+Gj6PMM48Oho7isqAGlmnzBvYRtTUdGgPW568CCoNfThwOjR3BB3nqUa838Zlih9nQCL/4Jp0odAkGvpx3HbY0IsQwqtBW8m8sFl1aBq0Q4VWqWJej1nEKr8whCYFChFXAAWYG4nMBx5WwQxep6sCxBv6cR/Z6jYAGUaesF7AvMnwhcn7AqNcsSDHk+htV3DCwIijSb+J+nBa8D/8cBACrlchTJq8EwGgQABBM9gKXJpZV7JWk/aLfbAZSkP6F5AHWKkyQqtiXizW+0V7HIiK8h4hR7fEBu8vvpNSoQAgRCIbj9E9H07WQxxbRlSpWIAnW6kWKtWgm1SgGvbwJWmzsa6U2HogI9OrpHMTRiF3aKU8Bs5uqKx8fd8Hj80GjEXfdkqagqwOCADT1dI1ixujwjx5iKUiVHZW0ROlosaD09wDnFs0hpdQHyigywDtlx+kgXGrYsntX5JEOOUYuGS5bj0PvNaNp7BmW1xcgxJv+QKTXvd10OrV64128yuB3SZltQKAsFUY5xCkRqjJNzjMUTqTFOxzFORKTGOBnHOBUiNcbJOMapEKkxTt8x5idSYwwAvZ4+HLQ2gpB1KNNI45REUqk5++1oth8CQ0Io01RJZr9KtzZs/xTanYfBIIQy7RJJ7ANcKjUA9HsaMeA5CgKgVMgxTgGTiuseMeT5GGO+JhCwKNRcKDrQJATDaCSxMxNyRgs5k/7frZzJjF7OXGRW06c//vhjXHPNNSgtLQUhBG+88Ubc9yzL4uGHH0ZJSQk0Gg22bt2Kc+fOJbT56KOPghASN5YtW5b2XHNS6FUcSZ8WK5oVEduye8U5pzKGie6bilhWJFI87vKIUsyOJc8Qbstkd6eVdkIImUyhlqyumHOEpa4rVqsVyA1HtgcymEJdWc0tukMWOzwe6dLyZqJ2ObcYd7UOYSJDYmLJQgjB6k2cYMjZY93wZvE6pMOShmoUluchMBHEgd00jZpy/jGf1vt0oeJbiaGq1ImhqtQzM9/Ftyhzk1l1il0uF+rr6/H000/zfv/jH/8Yv/jFL/DMM8/gwIED0Ol02LZtG7wzOIsrV67EwMBAdHz66adpzzWVtkyTTrH4SDGQWlum2BRqsei1KsgYgmCIhTOFXscAYNRpwDAEE8EQHCkKfkWIim1JVVccI7YVCkl7cyspMQEA+vvHJLUbiy5HjfwC7m16T2f2egcXlRihN2kQmAii89xQ1o4rRNmiQuQV6RGYCM4bJWpCCC7cvgYyOQNL1wjOHumctbl8uWoPrqzen9b4ctWeWZs/ZX4yn9Z7KaCOcWKoKnViFo4qNXWMKfOHWXWKr7zySjz++OP46le/Ou07lmXx1FNP4V/+5V9w3XXXYc2aNfjtb3+L/v7+aW+YpyKXy2E2m6OjoKAg7bnmpKAkrVdz+9hFRooNEcGsFJziaLTXLb4umCFksq7YmVpdMcOQaAr1qD29CG9hHucADo9JEynOM+mgkMswMRHEmE3amsiyUi7Pvb9/PKM3zaqaQgBAV0f2nGJCCBavKAUAnDvZN+uLAiEEazZzNUpnj3XPeruoZDHk5aDhUu4B4eje0xiXOGMhWSIpVekOCkUM82G9Z1kWgZB0pQHzXXyLqlInhqpSz2y/SreWqlJT5g1zVn26o6MDFosFW7dujX5mNBqxadMm7Nu3L+G+586dQ2lpKRYtWoRbb70V3d3dCbf3+Xyw2+1xYyrpRIq9gQAmkuxvDABGdbjfcArRWlM4Upxur2Frik4xAOSHU6hH03Q8CyJiWzY3JgLpP6gwDEFRIRcttgxP/xmnQ3GxAXI5A4/Hj7HxzIkQVS7iHvgGB8azmkK9aFkJGBmDsREnRodmx5mLpbS6AAUlRgQDITQfnD89gJc0VKGkphDBQAifvX0EQQl+rymU+U621vtEaz3LstjX24Ndp07CG5CuTGS+O8ZUlToxVJV6ZvtUlZoyX5izTrHFYgEAFBcXx31eXFwc/Y6PTZs24cUXX8Tu3bvxq1/9Ch0dHfjCF74Ah0P4Qf7JJ5+E0WiMjoqK6Up8+rCIhScQQIANcepysYMHlVwe7W88NVrMCgxgMlLsmZiAX+RDs3EGpzjRcYFJp3jMOcOiN/X8Y65DvoFzZq0xkWLB4yawo9OooFUrwIJrpSQF5kKurnhQwClOZZ4AIJMxMBdzIlT9fWPC2yfSaSBEYEzuqzdokFeQA5bNbs9ilVqBqroiAMDZ0/1gCZk2hOcvMIQukMD2sf8xhMHaiziRrdbmXjgdHp7rLGRf6CuheQogcnsCLhvjoivrodIqMT7sQNPHZ8Qfl0JZYGRrvRda6wkLePwTODk0iCGXC2+cOQXvREB4QeAbIcI/IOAY+/3i7Agee1KVOtYxtvl8YFnwDMI7IDBCLKKq1LGOsdXrEbTFN0ICg2VJVJU6rsbY4+SdfzDE8A7BH0uMKnWsY9zvsSPIMtOG2PkHWQaAHFum1Bj3uq2C+ySyxTsnMFifuy6uxrjXbUEQhH+wMt4RYsE/wKlSx9YY97h7EGAZ3hEC/wiyhHeEwKlSx6ZS97hbE8yf/zoEIOMdIZagWF0fl0rd5z6GIBjeEWBlvENoPqGwKnVsKvWQ5wAmWIIAmGlD+DrwD8rcYc46xaly5ZVX4qabbsKaNWuwbds2vPvuuxgfH8ef//xnwX0eeugh2Gy26Ojp6Zm2jUoum+wfLCJabFCJrw9WyeVQyeWi9wNiFKTd3pTEsnJzwkJZ6USKjZH06fTfJhfkhlOordK8OS4OO8WWYbvkb/rKyrgU6r6+zNUVA5Mp1J1ZTKEGgMUruRTqrtYh+HwTWT02H+aKfJgr8hAKsWg+MH+ixZocNTZv55QyzxzuwEDH8CzPiEKZn4hd7xOt9TqlEl9btgIauXzSMZ5vEeMFUGOcyYhxNsW39g4fyaj41kFrY0ZrjJvthzJaY9zuPJzRGuOBDNcYj/maaMR4ATJnnWKzmevLNjg4GPf54OBg9LtkMJlMWLJkCVpbWwW3UalUMBgMcWMqhBDowynUYtSkIynUYuuKjZG6Yo+4NOgcNSeWFWJZOFJIv87LmawpTvWPPaJA7XD74J9I76GiIFpXLM3iWJCXAxlD4PUFYHOk3nqKj9KwUzw4ZIc/gyrNVbOUQl1QbIApX4dgIISOM8LRm2xSv5mLFref6ofdKk02QTYoryvGkgauBcbn7zbB45T2d5FCmU9ka72faa0v0OqoY5wAqkqdGKpKPbN9Kr5FmcvMWae4pqYGZrMZe/ZMqpza7XYcOHAAmzdvTtqO0+lEW1sbSkrS7/GWE4n6iokUq1NryxSpKx4X6RQzhMSkUIuP9hq0asgYgkAwBHuK6tFqpQK6sMhYutHiorBTPDQqzcIokzEoDKtQW4ZsktiMYNBrYNCrwbJsRlsz6Q0a5IdTqLMuuLWyDABwdg4IbgFAYakJZTUFYFkWTZ8lbt8y11h36QqYCvTwunz4/C9NkiuiUyjzhbm03kccYzV1jHmhqtSJyZZjTFWphaGO8ezx5JNPYuPGjdDr9SgqKsL111+PlpaW6PdWqxX33Xcfli5dCo1Gg8rKStx///2w2RI/M09tvRcZP/nJT6LbVFdXT/v+Rz/6kaj5z6pT7HQ60dTUhKamJgCc2EZTUxO6u7tBCMEDDzyAxx9/HG+99RZOnDiB2267DaWlpbj++uujNi6//HL853/+Z/Tf/9//9/9h79696OzsxOeff46vfvWrkMlk+MY3vpH2fKORYhELTCR9WqyStFETToMW6RQDQG5UgVr8vgwzqUBtnamuOAH5xnCPYZs0CtROtw9uiaKiJUVc7e/AkLRiWwBQXp4HAOjttUpuO5bqWq6+t6M9u6m3NUuLoVDK4bB50N+d2XNMlrVbloAQoKdtCMP947M9naSRK2T4wnXrIVfIYOkawcl988upp1DEMJ/W+wKtDl9bPs8dY6pKLUg2VKkz3a6JqlInhqpSzw579+7Fjh07sH//frz//vuYmJjAFVdcAZeL8wX6+/vR39+Pn/70p2hubo5qQtx5550J7ca23RsYGMDzzz8PQghuuOGGuO0ee+yxuO3uu+8+UfOfVaf48OHDaGhoQENDAwBg586daGhowMMPPwwA+O53v4v77rsPd999NzZu3Ain04ndu3dDHY6iAkBbWxtGRiajZb29vfjGN76BpUuX4utf/zry8/Oxf/9+FBYWpj3fVPoOpxwp1qbuFEfbKrlSqwvOD7dUsjpSX+QKIk5xmgJZSoUcueEa5SGrNKrH5iIuZW5gSPq64qhT3DeW0RtkdS33+zw8aIdT4jTwRCgUctQu56IwLSd6s3bcRJjyc7BoBRfBPvLJ2Xm1MBnzc3DBFasBAMc/OwtLV3brxCmUbDHf1nvqGCeGqlInhqpSz2yfqlJnlomQR7KRLLt378btt9+OlStXor6+Hi+++CK6u7vR2NgIAFi1ahVeffVVXHPNNaitrcWXvvQl/PCHP8Tbb7+NQIL7a2zbPbPZjDfffBOXXXYZFi1aFLedXq+P206n04m6ZnJRW0vMpZdemvAXiBCCxx57DI899pjgNp2dnXH/fumll6Sa3jT0KfUqnowUszEiczPpzZk0SaZP8xiKiG2NuT1xxwQSiNrGfJ5n0AL94UixwPYz/d0XmCKRYifYRMdN4v5RlJeDMZsbQ6MO1JTm85sRsM933MICPWQyBl7fBMbt3qjTnXhCQgeI376o2ACFQgavdwIjo85oqnb8XPltERE3U61OheISIwYHbOhsH8aq+hjFdMFfLpEqhwLTWbKqDGeO9WCgxwr7mBuG3BR71or9nUiw/ZrNtehsGcDIwDi6zw2iaolZ+JdO6DqLVXyWyM6ileUY7B5F99kBBCeCM4qUUyjzkTm93k9twwDub7BQo8MNy1bgtTOnoo7x9eHU6qQJCfw1M2zUMd519mTUMb5hyUroFEpRdviZVKXe1XYCNr8Xu1pP4Ma61TCEu2lM3Z7fCj8hsFFV6te7TmDU58arnSdwQ/Vq5KqSXxNCAp8zQFSV+u2+YxjyOvBGzzFcX1GPAnXOtO2DIf4Yj4zhP0KsKvXfLE0Y8I7hr/1NuLJ0LYrVpul2BGYqNH8AYAinSv3J8FH0eYbx4dBRXFK4DuXavAR78Vri/VRGgPW568CCoNfThwOjR3BB3nqUawXq8FmZgH2BLieEU6UOgaDX047jtkaEWAYV2ukdWgBALrhGC1wlwqlSsyxBr+cUWp1HEAKDCm2dgB2BOJ7AceVsEMXqerAsQb+nEf2eo2ABlGnrBewLzJ8IXJ+wKjXLEgx5PobVdwwsCIo0m0D4ngN4rkNQ6OFVAl7puAaanPTdPI+Tc1antqtVqVRQqfjuJZNE0qLz8oR/5202GwwGA+RJ3lcHBwfxl7/8Bb/5zW+mffejH/0IP/jBD1BZWYl/+Id/wIMPPpi0XWAO1xTPRSYjxSLSp9WTvYr9YnoVh51ip8+PQDDRbXc6udFIcWoRxIjYltWRugJ1JFI87vAgkGYv1uJ8zrGUsq64KOysDkhcVyyTMSgt5QS3Mp1CXbOIi4ZkO4Vab9CgrIp7OdHSPDeixdocNVZs4N5oH/307Lzr/7tx6ypc/a0voryueOaNKRRK1qDiW4mhqtSJoarUM9unqtTzg4qKiriWdk8++WTC7UOhEB544AFcfPHFWLVqFe82IyMj+MEPfoC777476Xn85je/gV6vx9e+9rW4z++//3689NJL+PDDD/Htb38bTzzxBL773e8mbReY5UjxfCPSq9jh94NlWf43QVPg2ivJ4AsEYff6UKBL7g2qRsH1OPYHg7B5vSjQJP/mNZI+7fFPwDsRgFoh7secF06fHnd5EAyFIGPEvzvRqpXQqBTw+CYwanfDnDv9zW6yFIWd4pExZ8rzmUpJkREDgzZYhmxYsTh9EbZYKipy0dU1gt7eMTSsrZLUdixVNQU4uK8NY1YXxsdcMOWKSxNJh6VrytHXNYr2MxasuaAGKpUia8cWYsX6KrQ298Jl9+L0kS6s2rho5p3mCHKFDDmmFCPuFAolo0Qc47QixgkQFTFOgYhjnFzEWDwRxzidiHEiIo5xbMT4uop6FPJEjFMh4hgnEzFOhYhjHBsxvqyoAaUa/sw3sUQcYwDRiPGm/HUo00jzbBNxjDn7XMSYBVCukeb5JuIYc/a5iDEAlGmXSGIf4BxjANGIMQCUCkWMU8Ck4py+SMQYAAo1FyblJ2SKm2re5u2mIxa73Y57YEZPT0+cvZmixDt27EBzczM+/fRTQbtXX301VqxYgUcffTTp+Tz//PO49dZb40prAK4kJ8KaNWugVCrx7W9/G08++eSMc41AI8UiyAmnTwdCIXhEvCmOKEnbvclHbgkhMEVVpMVFfJVyGXThuaZSV6xTK6FSyMCygDXFfsWEkGgK9fB4em91DTlqqJVyBEMsRsekabtTGiO2JbXqb1lZHggBrGMuODPYakelUqC0nItKt50bythx+DCX5cKUr0MgEMS55r6sHlsIuUKOhou5Fk3NB9vhzmKt9Xwi2zVGFMpCgKpSJ2ahqFLP93ZNVJVamPNNlVrBaCQbAKa1s0vkaN57771455138OGHH6K8vHza9w6HA9u3b4der8frr78OhSK5wMonn3yClpYW/NM//dOM227atAmBQGBa2U0iqFMsAjnDQBf+waWSQi1WgXqyrlj8A2hsv2GxEEKQb+Ac2lF76k5ooSncYzhNp5gQguJIG6URaRSjC/JyoFDI4PMHYE1TDGwqarUCRWExr56ezKZQ1y7m0m3b24ay2tKHEIIVaysBAGeO96adIi8V1ctKUFhqQjAQwpFPpV1QFwq/a/sanj+3Pa3xu7avzXwgCmWBQcW3ErMQVKkzLb5FVakT26eq1PMblmVx77334vXXX8cHH3yAmpqaadvY7XZcccUVUCqVeOutt6ZFfBPx61//GuvXr0d9/cxR/qamJjAMg6KioqTtU6dYJJEWS3YRTnEkUmwTESkGAJM29dZKk3XFqS1IEQXqkTQUqKVyigGguIBzMi2j0ihQMwyJtmbqHxyXxGYslRVcWlR3hp3i8oo8qNRyeNx+9PeOZfRYU6mqK4JOr4bPO4H2M5asHlsIQgg2XLoMhABdZy2wZPj6UyiU8wvqGCeGqlInhqpSz2yfqlLPX3bs2IHf//73+OMf/wi9Xg+LxQKLxQJPOLgXcYhdLhd+/etfw263R7cJxuguLVu2DK+//nqcbbvdjldeeYU3Srxv3z489dRTOHbsGNrb2/GHP/wBDz74IL75zW8iNzc36fnTmmKR6FUqDDid0xWoEyjjRiLF9thIcRIq0NH06RTaMuVFeg2n2pbJwDnFo2Kd4pj5F4briG1OL/wTASjF1DZPuT6RSPHgqAMhTK/nJiLvNywBSoqN6O6zom/QhtUruPQOsSrZQoetKM/DocMdGByyweubgDqZmluxxyYEjFyGmrpinGnuQ+u5QZRV5QsrF4u9Kc9QCsPIGCxfW4HDn5zD6WPdWLzcDIav3lu0qrO4+Uz92ecXGbF4TQXOHuvB4Y9O46pbN4ORxcxLUKpc5IGlUrHOlA0B/kfta2nXGdntdjwIAYVTCmWeQVgCMuW+wArciKgqdaJPqSp1UudAVanDx6Wq1IEFFpv81a9+BYDrNhDLCy+8gNtvvx1HjhzBgQMHAAB1dfE/z46ODlRXVwMAWlpaosrVEV566SWwLMvbh16lUuGll17Co48+Cp/Ph5qaGjz44INxdcbJsLB+GlkgsmhkI1KcG44Uj7nFO7a5Odzik2qv4gJ9OH3a4Ur5DZdGpUCOlrtew2mmKOfn6iCTMfD5A7CloYodS6mZixQPDdslT//V69XIzdWBZYG+DEdw68Ip1L3do/B6JzJ6rKnULiuBSq2A0+5Fd5ZVsBNRv3kxVBoFbFYXWo71zPZ05hRS1hhRKOcrVJU6MVSVOjELUZW6l6pSx3G+qFLHwrIs77j99tsBTLbm4xsRhzhiJ7JPhLvvvhtutxtGo3HacdetW4f9+/djfHwcHo8Hp06dwkMPPZS0wFYE6hSLJLX06clIcUjEH0SkLZN3IgDvhLjFNpI+7fT64U/B4cvN0YAhBL6JIJze1BdiqVKoZQyDojzOlmVEmhRqo14DrUaJYIjFoEQ2Y6ms4N76dvVIt9DxkZufg7yCHIRCLDpaBzN6rKnIFTIsXV0GADh5tHvO3PBVagXWhkW3ju9vhTuDgmcUCuX8hDrGiZkNx3h4HjvGmRLfKs+i+FYmHWMqvkXJNNQpFkkqTnGOSgWGEIRYFk5f8guaUi6LKl6PiRTbUivk0Cq5lN1U6oplMga5YbGukTTEtorCKdRDEtQVmwvDdcUSiW0RQlBmNgEA+gakj+ZG6or7+8cxMZFZIaq6JVxa1LkzlqzfcJesLodcIcPYqAt9XZl9ASCG2pVlyDcbEfAHcfijM7M9HQqFsgBZKKrUpnnuGM93VepyTdGCUaWmjnE81DGeP1CnWCRRJWmfL+lfaoaQ6H7jWUyhzsuJ1AWnmEIdVqAelsApHhxzpn0TiDjFA8N2yW4oZSUmAEDvwLgk9mLJzdVCr1cjGAyhty+zgk81dUWQyRnYxt0YGpTmpUGyqNQKLFnFRYuPN3bNmZs9IQSbLl8BQgh6WofQneUoOoVCOT9YCOJbN1BVakGyIb61pXDtglGlzpRjvJBUqUe8ByW1T5EG6hSLRB+uKQ6EQnAHkq/fNEXqikWKZqXjFOeHnWJrigrUBUbOKR6xp754FZh0IITA45uA05PeIl6UlwOGELg9fjhc0izYpWYTCAFsdg8cEqfYEkJQVclFizszHEFVKuWoWcTJzp+bBSXo5WsrIJMzsA470D+HFJ9zC/VYsaEaAHDog9PwZbnmmkKhnB8sBMeYqlILQ1WpZ7Yfq0qdiT7GC0WVmkAGjZwKVc5FqFOcCDJ9yBkGOUoupTlWTZoVGBFS7Tmcq+P2s7o9vPNJdNxIr2KrM0Wn2BBxil1gCeIG31z4lP7kMhnyjZxzPjTmnL6DgB2+c5LJZSgM1xUPDMer0gkywzxVSnm03VPvwJjw9qIHAQhBdXUhAKCvbwwTgWD48+Su3eQ5EIERv//i5dxNtrNzGD4fj/M3w1yTHjxG1BoVlqwMR4sPdyEETh2bTUVFWfD6CHwh+DH335pNtTDk6uB1+3H0k7OiziuRfWE7Qucl9jpTKJSswLPgRBSppw6hRZewk6rUcTXGEwHhhZpvhAj/gIBj7PeLsyN47ElV6ljHmMuKA88gvGPaw0J4hFhEValjHWOr1yNoi2+EBAbLkqgqdVyNscfJO/9giOEdgj+WGFXqWMe432NHkGV4h9hzADhV6tga4163VXB7oSE4HzBYn7sursa4121BEIR/sDLeEWLBP8CpUkdSqY/bGtHj7kGAZXhHCPwjyBLeEQKnSh2bSt3jbk0wf/7rEICMd4RYgmJ1fVwqdZ/7GIJgeEeAlfEOofmEwqrU1YZ/gFZegxDLhH/umcEf8ko2zhdoS6YUMKpUcPr9sPt8KNHrk9pn0imehfRpZ6rp09z+Lp8fbp8fWhVPO4gkKMrVY2TchcExJ2rLClKyEcFcaMDgqAOWYTuW1hSnZStCeWkuLMN29PaPYUWdtG/v8vJ0MOjVsDu86OmxYtGi5JuIiyW/UI/cfB3GRl1oOzeEFeGU5myxfG0Fzjb3YXTIDkvvGEoqxLaXyAwyuQwXfnkl/vbng2g72YeqxWaUVOXP9rQoFMoCJFJjnFa7pgSIateUApEa4+TaNYknUmOcTrumRERqjJNp15QKkRrjZNo1pUKkxjjSrmnv8BFcVtSAUo00a1akxhgAej19OGhtBCHrUKYpkcz+cn3Efjua7YfAkBDKNFWS2a/SrQ3bP4V252EwCKFMu0QS+wCXSg0A/Z5GDHiOggAoFWrXlAIKJjm/IV1+efZWqHPSv+94ndJlvMx1aKQ4BSJiWzYxCtQazrlNtabY7vUhEBLuh8dHJFLs8U/A7RefNqqQy2AKR6rTEdsqjohtjaWv8FySgbri8nBd8cCQ9K2ZSEy0uKMzsy2LCCFYvIxb2M6dGch6ba9Gq0LdilIAwPHDHXOmthgAikpzsbS+EgBwYM9JTPjPn5s8hULJLlSVOjFUlToxC02V+ngGUqnnu/gWZW5CI8UpYFSF64N9yTu4ueFIsd3rQzAUgjzJ9xFapQIquQy+QBDjbg8KcnRJH1Mhk8GoUcPm8cLqcEObP72310wUGHQYd3kxbHOhsjBX9P4AUJTHvRUbsbkQCAYhlwk1ik/CVr4eDCFwefxwuLww5KTfL9Vk1EKnVcLl9qN/yI7K0tTOU4iamkIcP9GDvr5xeL0TUKsy92dXU1eEIwc7YLN5YBmwoaTUlLFj8bGioRKtp/oxYrGjr2sU5dXpZQZIydqLF6O3YxguuweNH7fgwq0rZ3tKFAplgRJxjF+d5xHjV9tOYHweR4zf6TuGQa8Db87TiPGnw03o9Qzhw6GjGYkYEwA9nj4cGD2CTfmZixgftzUCQMYixq3OI5z9DEWM+z1HAUgbMc40/2vJH2AwGNK2Y7fb8Qikycyc69BIcQoYI6JZIqK+OUol5AyDEMuKaudECIlGi62piG3puQVmJMW64kJjuM+wLfVIsV6rgkalQIhlMTyeuh2Ai14X5nNz6h+SrjVTZRmX6tudAZVok0mLvFwdWJZFV9eI5PZjUSrlqK3jUrRbTvVn9Fh8aHUqLF1TDgBo2t+OUGjuRIsVSjk2f3kVAKDtZB/6OjIbuadM5+mnn0Z1dTXUajU2bdqEgwcTK3COj49jx44dKCkpgUqlwpIlS/Duu++Ksun1erFjxw7k5+cjJycHN9xwAwYHqRI5hZ+QhBkuC0F8i6pSC0NVqWe2H6tKfZyqUmcVJaOWbJwvUKc4BUyRtkxecc5tpK5YbH1wni5cG+wS7xQXRJxiR2rOaFFYgTodp5gQAnM4WjxoTT+FurSIi3j3D9nSthWhIuwU9/SPZSTtd9EiLoW6vT3zjtjS5dyb3p7uUTglVtROhhUNlVAq5bCNudB5NvtK2IkwV+Rh2dpIGvUpqkadRV5++WXs3LkTjzzyCI4cOYL6+nps27YNQ0NDvNv7/X58+ctfRmdnJ3bt2oWWlhY899xzKCsrE2XzwQcfxNtvv41XXnkFe/fuRX9/P772ta9l/Hwp84/Gnn68ceIUJoLSldEsBMeYqlILQ1WpZ7ZPVakp8wXqFIuFTEaKnRN+BNjQDMrBkyM3xbrifF0kUuyerjKdQDQXJEZB2uGecVuh/Qk4sS2XN/WFtjjsFFvGHHH2Z1Lt5iPiFA8M2SYdWNFKwPHDXGSAQi6DxzuBEatr2gbC80xOsbgm7BQPDdvhcPD//CNqzVOHWIx5OTCXmsCyQMsZy6QdqVSOZ/idUakVWLGeczyPHepAUKhOW6was+AxxW1fv2UxDLk6eFw+HPrwNFiwie0I/oxFDsHrKdHPJUlmS43y5z//Oe666y7ccccdWLFiBZ555hlotVo8//zzvNs///zzsFqteOONN3DxxRejuroal1xyCerr65O2abPZ8Otf/xo///nP8aUvfQnr16/HCy+8gM8//xz79+9P7QJSFh4st8Yd7ulDn82Bt5rPcN0CqCo1VaVOUZV6wGOjqtRUlTopVWrK3IE6xSmglsuhDNfFikmhNmlTixTnRpziFCLFkfTpcZcHgaA4oS4gLLYVrttNJ1ocGylONxJbmJcDuYyB1x/AmE2aN8oyGYOycP1td/+YJDZj0WpVKCnhnPlMC24BwNKw4FXrmQHJxcOSOv7qcmh0KridPrSczH4adyLkchku2rYKhBB0nbWg44x0b8XnAz87czueOHVzWuNnZ24HwNUaxQ6fQGmI3+9HY2Mjtm7dGv2MYRhs3boV+/bt493nrbfewubNm7Fjxw4UFxdj1apVeOKJJxAMR/GSsdnY2IiJiYm4bZYtW4bKykrB41LOT3RKJa5btQxKmQz99rBjLHXEmIpvCTIb4ltSR4xjHeP3Bo5mVHxr7/CRjIpvHbQ2ZlR8q9l+KKPiW+3OwxkV3xqgEeMFCXWKU4AQAlMKdcWRSPGYyLZMkfRpm8crWoE6R6WESiFHiGVhdaVaVxxJoU59Ack36iBjCHwTAYyn2CIqgoxhYA73Fu6TMIU6k3XFAKLtmNrbhzOuzFxemQ9djgo+XwDt57JfPymXy7BmYzUAoPlIF/x8fZNnkXyzEasvrAUAHPrwNBzj0j18nU9UVFTAaDRGx5NPPsm73cjICILBIIqL48U6iouLYbHwp9i3t7dj165dCAaDePfdd/Gv//qv+NnPfobHH388aZsWiwVKpRImkynp41LOX8x6PXWME7AQHWOqSj0JVaWeGapKvbCh6tMpYlKrMeRyYVyEaFaqPYd1MQrUY24PCkUoUBNCUKjXotdqx4jdjeIc8cqLRcYcnO0bwVAaTrGMYVCUq8fAqB2WUQdy9ekpTJYWG9E7OI6+wXGsXlKalq0I5aW5IIRgzOaGzeGBUZ++snUslZX52L+/DTa7ByMjThQWZq5XHcMQLF9VhsP723G6uQ91S0sgy3KWzqJlZpw+1gP7mBsnjnRj/eba7E5gBlZurMFA9wiG+8bx6bvHcMVNmyCTL/z3hP972YtpK1La7Xb8CMXo6emJs6VSSaNMCwChUAhFRUV49tlnIZPJsH79evT19eEnP/kJHnnkEcmOQ6HEEnGM32w+E3WMr121DIo0uibEQlWpE0NVqRNDValntk9VqSmpsvCfADNEJFI85knewY20ZfIGAnBPJB85I4QgPyq2Jf6taaSueDjFXsNFpnCfYZszrQhnSX64x/Bo+qrRFWYTAMAyLF1vYZVSjpIibo5dvdJHi5VKOaqquIWrtZ1fXEhK6paWQKmUw27zoLdburfJycIwDNZdVAcAaDnRC4ctvQwBqWEYgi3b10ClVsA65MCRT1tme0pZQUo1SoPBEDeEnOKCggLIZLJpqs+Dg4Mwm828+5SUlGDJkiWQxTgjy5cvh8Vigd/vT8qm2WyG3+/H+Ph40selUPgixn4qvhWFqlInJhsRY6pKndg+VaWmpAJ1ilMkN+wUixHNUshkMIQfGsVGi6NOcQqtlQqjTnFqN/18vTac+hyEzZ26mnGsU5xu+rBRr4FOq0QwxGJgWJrWTABQXc45rV29mXEi6+q4VM+OjuGM1/oqFDIsCStRnzzWk/GUbT5KK/NQUp6LUIjF0QPtWT/+TGj1amzexrVpOnusB92zkGp+PqBUKrF+/Xrs2bMn+lkoFMKePXuwefNm3n0uvvhitLa2IhRTMnL27FmUlJRAqVQmZXP9+vVQKBRx27S0tKC7u1vwuBQKAJgN8Y7x25lIpZ7njjFVpRaGqlLPbJ+qUlPmGtQpFklEcTCiQD3m9YZVoFn+MYVoz2GvZ0YV39gRdYrdU1Skk6BQzznFo043ggI1yYlUoGUME402D46HFw0Rc4+oTBfm5oAQApfXD4fHl1hlWshW5GtCUF5sAgD0Do4LmhESvRSiopyrKx62OuH0+Ca3n2E+044rMIrNRuh0KkxMBNHTO5akOrHQEFI6ntxm2aoyMDKCkWEHhgYFXh6Iti+kljx9EMJFiwkButuHMWixpayqLZU69NT/ymuKsGJ9NQBg/99PwmGfqtQ+83VO77qdH+zcuRPPPfccfvOb3+D06dO455574HK5cMcddwAAbrvtNjz00EPR7e+55x5YrVZ85zvfwdmzZ/GXv/wFTzzxBHbs2JG0TaPRiDvvvBM7d+7Ehx9+iMbGRtxxxx3YvHkzLrzwwuxeAMrchW/pZgVqjKkqNVWlTkKVmgWoKjVVpZ5RlTrISlOWQZEG6hSniCksmuXy+0WlVaVaV5yfE4kUi09BNWrVUMplCIZYjKWgYA0AxaawevR46m9SFXIZCk2ccz0wkn50t9ycCwDotYynbSuCVqNEUQF3rplIoSaEoK6WE9xqbc18VFKjVWLRYi46ffJEb8aPx4cpPwe1y7m678bPWhEKZT9iPRNrL1qMghITJvwBfPbucQRTUGqnJObmm2/GT3/6Uzz88MNYu3YtmpqasHv37qhQVnd3NwYGJiMRFRUVeO+993Do0CGsWbMG999/P77zne/gn//5n5O2CQD//u//jq985Su44YYb8MUvfhFmsxmvvfZa9k6cMq+h4luJoeJbiaGq1DPbp6rUlLkCdYpTRC2XR4UxxKRQ54Wd4lERtcgAkKebdMK9E+IWTEIICsLCVsOO1OqKi8N1xYNjjpT2jyBlXXFpkQGEENidXtidqad1T6UqwynUtbXcA3v/wDhcLukeHoRYsbocANDbbcX4WOpttdKhfmMNFEo5rMMOtM3BFkiMjMGWK1dDqZJjdNCOIx+fH/XF2ebee+9FV1cXfD4fDhw4gE2bNkW/++ijj/Diiy/Gbb9582bs378fXq8XbW1t+N73vhdXYzyTTQBQq9V4+umnYbVa4XK58Nprr9F6YoooqGOcmIXmGL9JVanjoKrUMzMXVal9Qa9k43yBqk+nQa5GgwGHA+MeD4o1ySlCR5xiq8hIsUouh16lhMPnx6jLjTKTOPXYQkMO+sccGLK7sDwFsebiXC56anW44Q8EoUpRibOkwIhjrf3oG7GBZdm02pYrFXKYC/QYGLaj2zKGVXXSqCNWlefhUFMnBoftcHv80GqkUe2MoNerYS42wjJow7nWQaytr5TU/lSMJi0qqwvQ3TmCE8d68IVLl2X0eHyotUqs2VCNxs9b0bS/DRU1BdCoFVmfRyJ0Bg02b1uNvW8dxdljPcgrMqB2ZdlsT4tCocwBqCp1YhaKKvXbfccwFFalvq6iHoVUlRrApGNMQFWphZhrqtSPnfqfUOWk/5zlc86tlpqZhEaK0yA3pq44WSJOscvvh0/km+CCcCumEaf4aF9RuCZ4KEWxrRy1EnqNCiyAwfHUo8XmPD0YQuDy+GF3pf/2qaKES6HuGRhL21YEfY4ahfk5YNnMRYsXL+EiVefOWbKSTryqoQIA0Nk+DLt9dlSgl6wuQ25+Dvy+AI7ua5uVOcxE+aJCrAn3Lz74wSkM94/P7oQoFMqcgapSJ2YhqFLHim/Nx4gxVaVObJ+qUlMSQSPFaZAbrisW05ZJJZcjR6mE0+/HqNuDUkPyvWoLcrToGB3DSAoK1EVG7m3niIMT25Ix4t+HmHP1cHh8sIw5UJlvEr0/wNUVF+dx/Yr7RmwwVapTshOhsiQXB493YWDYDv9EAEqFNL/SNZUFGB51or1rBMsXS/MmNJaqynwcUivgdvvR22tFZaU0b3OFyC/Qo6w8F329Y2g+1ouLvrA4o8fjg2EYXPDFJXjv9SNob7GgdqkZxaWmrM9jJlZtWoSxEQd6Wofw8TtNuPKWC6HVp/d7SqFQFgYRVepIxPjtSMRYLmHEePkKvHZ6SsRYorVNMGKslDBiXLcKu1qbYYuJGBsl6mEeUaV+rTM+Ypyn1khiP+IYv9V7PBoxvr6iHoUa6SLG20vqsXvgWMYixpcU1WPv0DH0eoYzEjHemNcAWIEeT39GIsYrDGsBAN2eDpywNYJA2ohxjY6L6Pa4T2ckYlwSjhj3uY/MasT44RXPwGAQl1XKh91ux3/idQlmNPehkeJEzKAmHXGKrSnWB1vd4pzbyUixeKfYoFFBpZAjxLL8bZ0SiPhGRkke58BbEtQVC6pYx9gpLTQCAPpHbMLHE2LKdkaDBoYcNUIsi94hW9Iq0zNRU1kAABgaccDp8iZ1fcQMmZyJtmdqOTuQcNuIWvPUIZbVDdyi0t46CKfLN2lHKlXkJM67oMSIuhVc/v6BT84iEGKnn5fY+Qj+Dgl8Ifgx9x9DGFx0xWqYCnLgdfux950mBILBtO1TVWoKZY4ioA7N+whAVampKnUSqtSJlKmpKjVVpY4dmUIlU0s2zheoU5wGeTG9isX0gM3XRtoriXOmCyIK1C7h1kpCEELSTqE2504qUKeT8lsWcYqH0+9XDACVpbkApE2h1mqUMBdxb9jau0cksxvLknAKdX//eFZSmguLDTCXmhAKsTh5fHaUqAFg7YWLoNIoYB9z48yxnlmbRyIUSjkuvaYBKrUC1iE7Drx/clb6PFMolLkJFd9KzEIT38pEH2OqSp3YPlWlpmQb6hSngUGtBkMIAqEQHCJu9vnhSPGoyEixQa2CQiZDiGUx7hZfj1tkCCtI21JTIM7N0UAplyEQDGEkRRVrACg06aCQy+CbCGAkxbnEEq0rtowhJKHjsqiqEADQ3pUZp1ivV6OsjJt7S4slI8eYyuq1nKjXuTMDcEmo2C0GlVqBdRfVAQBONHbCMUs1zjORY9TiC1evBWEIOlssOHmoY7anRKFQ5hDUMU4MdYwTQ1WpZ7ZPVakp2YQ6xWnAEAJTOFosJoU6LxwpHnG5RUWfCCHRaPFwKmJbRi5SPJhipJgQEk2hHrCmLrbFMAxKCrgobN+wLWU7EcwFeigVMnh9AQyPptcyKpbq8jwwDMHYuBvW8cy0Mlq2jKvDaW21YGJCuocpIcylJhSXGBEKsTh+pDvjxxOiZkkxiktNCAZCOPhRy5yNwpor8rDhEk6t+9jnreg6m52XF5mEtmigUKQjW47xfBbfurF2NUzUMeYlW45xuaaIOsYC9qljTIlAhbbSJE+jgdXjgdXjRbUpyX20GhAA3kAA7okJUQIXRTk6DNgcGHK4sMxcKGquxWGxrTGXB75AAKoUWj2U5BnQNTSO/jE76mtSF1YoLzSh2zKGnmEb1i5Or+0NwzCoKMlFW/cIuvqtKC5IX1gAAFQqBSpKc9HVa0Vr5zAuWJtc2y0xlJXlQq9Xw+Hwor1jCEuXSC/qNZWGDTXY/XYT2s5ZsGJNOUxGaQRKxEAIwaZLl+IvLx+CpW8MbWcGUJdKr7AssKS+AvYxF1qauvH5e83Q6FQoCkf45yP/9/h9UOakJ6rjd0r30EyhzHf42jVdE3aUpUBQfGsetWu6gUd8S8p2TXziW1K2a4oV33pjHrZr2lK4Fp8OH82Y+NaG3AYQAvS4M9euiQGLbk8HjtsawQIol7hdEyFsxsS3zJo1IISNim8REJRo10hmnyINNFKcJnkRsS1v8m8mFTIZTBouwjziEvdGs1DPOWbDKaQva1VKGDTcIjSUYtpySR7ncA6MpVcPXF7E1RUPWh2cQEmaVJXmAQA6+6ySRh1rq4sAAG1dIxlpnUQIwfKwM3j6zEBWIqaFxQaUV+aBZYFjjZ0ZP54QeqMWazbWAACOfN4K9yylcyfDui8uRfmiQoSCIex96yhso9JFCigUyvwnokodiRi/nYmI8Txv13RjBts1aWehXZPUEePtJfUZjRhfUlSf0XZNG3PXZrRd0wrD2mi7phMZiBjX6NZktF1TSbRdE4FKlnznGUr2oJFisUwRhY2kQotVoM7XajHm8WLE7UZlninpwxZFnGKnCyGWhUxIqlng42JjDuweHyx2B8oLjJObJ+mLFRp0kMsY+CaCGHW4UWCYEj0VEs2dYt+Yo4Feq4LD7UP/iB1V5rwpdvgnJOQzlptNkDEEDpcPY3YP8ozhN8RCKr5JnnB5qQkqpRwe7wT6B20oL4mPELJTTyxiPoGE9tR9FtUW4ejRLthsHvQPjKOsNMkopOAhZv4hrN1Yg95uK7o6RjA64kR+Ac8bb9H2ZzzsFDMslq0tR3f7EEaHHNi/twWXXb0mwWHFKjILHljU9oQlkDEEW66qx55XD2N4YBwfvHEE275+AX+rJiENPMHfOZ75ZFB9+t/W/EfabRrsdjtewJ8lmhGFMruQEDdiYQVCBonuHnwR42tXLYOCJ2IstEYIrymTqtSvnUkjYhwSOAOGFRcxTmCHn0lV6l1tJ5KIGPPbF7r+IbBRVerXu1KPGAvdvhkgqkr9dt+xaMT4+op6FAhEjIMh/l8iGcN/lIgqdWzEeFtJA0o0Rt7tZQKzFTwHwqlSfzJ8FH3hiPElhetQrs0T2EMIgfMiwPrcdWBB0OvhIsYX5K1HudbMb4YVyqQQeJlEOFXqEAh6Pe04bmtEiGVQoa3g3Vwu+McqcIUIp0rNsgS9nlNodR5BCAwqtHUCdsTdJORsEMXqehgVVVDLTGGlbdppYi5BI8Vpkq8Ni2Z5POIUqHURBWpxbzJNWg0UDINAKIRxkerVwGQK9aAttTecDEOiKtT9VntKNiKUF5kAAD3D42nZAbj+x6XFnL2ufmva9iLIZAwWVXHtmVo7hyWzG4tSKUdtHReRPnNGujericjN06EmfMyjhzuzckw+GIbB5i8tByNjMNBtRdvp7Jx/KsjlMlx6bQMMuTq4HV588MYR+L0Tsz0t0dAWDRRK5qDiW4mh4luJoarUM9uf76rUaplJUnsU6ZhVp/jjjz/GNddcg9LSUhBC8MYbb8R9z7IsHn74YZSUlECj0WDr1q04d+7cjHaffvppVFdXQ61WY9OmTTh48GCGzgAwqtUgAPzBIFwTyT8gF+gmxbbEwBCCgnC0eCiFFOpiY7itks2ZcqpuaTiFuj9Bv+JkiDjFvUPjadmJUBWOsHb1SecUA0BtTWHUrn9CuoePWJYt41Koe/vGYMuSGnP9+ioQQtDfNwZL/3hWjsmHMU+HtZu4lKjGz1rhnKNq1ACg0ijxpa+uh0angm3Uib1vNyEgQfo/hbLQWQjrfbJQxzgx1DFODFWlntn+fBffWqg8+eST2LhxI/R6PYqKinD99dejpaUl+r3VasV9992HpUuXQqPRoLKyEvfffz9stsSiu8msD1arFbfeeisMBgNMJhPuvPNOOJ3i/i5n1Sl2uVyor6/H008/zfv9j3/8Y/ziF7/AM888gwMHDkCn02Hbtm3weoVrD19++WXs3LkTjzzyCI4cOYL6+nps27YNQ0NDGTkHOcNEFahHPcnfdCORYqvbI7rncFEaTnGBXgsZQ+CdCKTU1gkASvPDTrE1vbri0gIjGEJgd/tgc6bvCFWW5oEAGB13weGSrj61IC8HJoMGwWAoYz2LDQYNysPiTadO92fkGFPRGzRYvJxLa2o81DGrCtBL11Sg0GxEYCKIzz44k5H6banIMWhw2XXroFDKMdQ3hk/+cgyhoLi/YQrlfGMhrPdioKrUiaGq1ImhqtQz26eO8dxj79692LFjB/bv34/3338fExMTuOKKK+Bycf5Kf38/+vv78dOf/hTNzc148cUXsXv3btx5550J7SazPtx66604efIk3n//fbzzzjv4+OOPcffdd4ua/6w6xVdeeSUef/xxfPWrX532HcuyeOqpp/Av//IvuO6667BmzRr89re/RX9//7Q3zLH8/Oc/x1133YU77rgDK1aswDPPPAOtVovnn38+Y+eRr42kQifv2BlUKijDPYfHRNYjF+vDKdAptFaSMUy0X7FlPLVIb6FRB4WMgW8igFFH6ouMUiGDOZ+LXHdLEC3WqBQwF3IOe0evtDf3xTVcqvHZ9sw9bK1cyalwt7UNwZultNw166qgUMgwOuJER1tm0sOTgWEILtq6HHKFDMMWG04enb12UcmQV2TApdc1QCZj0N8xgs/fa57TjjyFMtvMl/VeypeDfI6xn4pvRYmoUmcyYpxN8a03eo5heJ45xlsK12ZUfGtDbgMqtJl1jCPiW5lyjDMpvpVJfEGfZCNZdu/ejdtvvx0rV65EfX09XnzxRXR3d6OxsREAsGrVKrz66qu45pprUFtbiy996Uv44Q9/iLfffhsBgXtXMuvD6dOnsXv3bvz3f/83Nm3ahC1btuA//uM/8NJLL6G/P/lA05ytKe7o6IDFYsHWrVujnxmNRmzatAn79u3j3cfv96OxsTFuH4ZhsHXrVsF9AMDn88Fut8cNMUSdYhGRYkJINIV62CnuJl0cdmqHnS7RUWYAMJs4RzRVp1jGMFEV6r7R9OqKK4u46Gj34FhadiLUlHMtBqR0igGgrroQhBCMWJ0Yy1DP4uIiA/LzcxAMhnCmJTu1tRqNEqvqOZGKI4c7ZzUVOMegwcYvcC0Qjjd2YmQovd+tTFNUlosvfKUehCHoOmvB/veb52y/ZQplLpOt9X6mtb65fxB/aW5JaV0VgqpSJ4aqUieGqlLPbD9WlToTjnGmVakzxf1Hd+Luxv+V9rj/6E4AmHbv9Plm/juNpEXn5QmLudlsNhgMBsgFBAOTWR/27dsHk8mEDRs2RLfZunUrGIbBgQMHZr5YYeasU2yxWAAAxcXFcZ8XFxdHv5vKyMgIgsGgqH0ALgfeaDRGR0VFWMmO8AweJsW23Pz7CNgpzOHSoEdcMU5WEvsaNCqo5HKEWBYjbv5jsuAfAFASdooHbEk4xQJzKAunUPdabWAJokMslWbOKR6w2rkHhZnmn+B6AkB1eT4IAUbGXLAnSMmOnXMy81drlKgMpze3dAxNbi/hIAyDVSvLAXCCWxOBEKdCLLA9SwjvEMuyVWXQ6lRwu3w4dbJ/0o7QEAtD+AfPSdUsNaOytghsiMVne07DHwimfF6C8xc9eKcKAoLymiJ84ap6EELQcXoAB/ecCv+e8l03QUNJ32solIVIttZ7wbWeBVw+Pz5t7ULn6DjebT6LUCAUVaWOHUKLExEYYAVSqQNBATuEdyQ6bkSVOq7GeCIgvJDyjRDhHxBwjP1+cXYEjz2pSh3rGNt8PrAseAbhHUKLeohFVJU61jG2ej2CtvhGSGCwLImqUsdHjF0C8+dUqfmG0CWKqFLHOsYDHhuCLMM7xJ4DwKlSx9YY97qtgtsLDcH5gMH63HVxqdS9bguCIPyDlfGOEAv+AU6VOjaVusfdgwDL8I4Q+EeQJbwjBE6VOjaVusfdmmD+/NchABnvmC9UVFTE3T+ffPLJhNuHQiE88MADuPjii7Fq1SrebUZGRvCDH/wgYZpzMuuDxWJBUVFR3PdyuRx5eXkJ/b+p0JZMAB566CHs3Lkz+m+73T65WCbBZKSYU6AmST7AF6YotkUIQbFBh26rDUMOZzSdOlkiCtTjLi+8/gmolQpR+wNAWR7XImDAakcwFIKMSe39ilGnjrZm6hu2obpEbGuAeDQqBUqLjOgbtKG9ZxQNy8rTshfL4kXF6Oq1oq1zGBvqqyCTSf9OqbIyH3q9Gg6HF2fPWbByRZnkx5iKXC5Dw4ZqfLa3Bc3HelC7pBhaLV+LjMxDCMEFlyzBiMUGh82Dxs9aceGly2ZlLslSWVeMi7evxme7j6O1uY97M37Z8qTvAxQKJTskWut1SiW+smop3mluQZeVc4yvWrUk5bVtKmLaNaVCpMY4rXZNCRDVrikFIjXGybVrEk+kxjiddk2JiNQYR9o1vdnTlLBdk1giqdSRdk3vDRzFlaVrUaw2SWI/UmMcade0d/gILitqQKkmXxL7kVRqAOj19OGgtRGErEOZpkQy+8v1EfvtaLYfAiEhlGuqJLNfpVsbtn8K7c7DYBBCmXaJJPYzwS8afp52+0WAu0++hN+jp6cnzp5Klfhvc8eOHWhubsann34qaPfqq6/GihUr8Oijj6Y9TymYs5Fis5kTABocHIz7fHBwMPrdVAoKCiCTyUTtA3A/WIPBEDfEYFSrISMEgVAItiTSCaLz1YV7DrtcotMuI46wJYW6Yo1SAZOWEwezpNiaKd+ghUohx0QwhGFb6unEhBBUFnMRWKlSqBeVcy2U2nukFcUqM5ug1Sjh8wfQLbHCdQSGIdFo8alTfQhmScCppq4IBYV6BCaCOHqoIyvHFEKlUmDz5VyqUtvpAXSeG5xhj9mnemkJNl+xGgBw7kQvDu89Q1OpKZQkydZ6P9NaX55rxFdWLYWcYaKOsaSp1FSVOiFUlToxVJV6Zvux4lsnbI3oPY/Ft1QylWQDwLR7ZyKn+N5778U777yDDz/8EOXl04NTDocD27dvh16vx+uvvw6FQjg4l8z6YDabpwksBgIBWK3WhP7fVOasU1xTUwOz2Yw9e/ZEP7Pb7Thw4AA2b97Mu49SqcT69evj9gmFQtizZ4/gPlLAEII8DZdCPSKi73CeVgOGEPgCQdhFONMAJsWyUnCKAaAkN9JWKbW6TULIZAr1iC0lGxGqwk5x1+CYJI5EVVkeGIZgzO7BaBoO+1QYhmDxonA/4XPJp2OIpba2CFqtEm63H62t2XEICSHYsLkWANB+bghDlvR+puliLsvFqvXcG979H53BuDUzddxSsmh5KS788koAwNljPTj4wWnqGFMoSTCX1vuF4hjP6xpjqkotCFWlntk+dYxnD5Zlce+99+L111/HBx98gJqammnb2O12XHHFFVAqlXjrrbegDnfwESKZ9WHz5s0YHx+PCnoBwAcffIBQKIRNmzYlPf9ZdYqdTieamprQ1NQEgCumbmpqQnd3NwgheOCBB/D444/jrbfewokTJ3DbbbehtLQU119/fdTG5Zdfjv/8z/+M/nvnzp147rnn8Jvf/AanT5/GPffcA5fLhTvuuCOj51KgDdcHi3CKZQwTFdsacop76DeHneJxj5erHRJJaS5XV9yXolMMAOX5XAp172h6DlRJgQEKuQwe3wSGx9NfPFRKOSrCtcptErdQWlpbDEIAy7Ad1gwJbslkk7XFJ5p7sxYtLiwyoG4p90btwGfnEJLwQTAVVm+ogbksF8FACJ+814wJf2Z6REtJ3cryqGPc2tyL/X8/SVWpKRTMr/W+PNeIr6zOrmNMVaknWQiq1NNrjOeXY5wVVeoMim/FqlJnyjGej+JbmWbHjh34/e9/jz/+8Y/Q6/WwWCywWCzwhLvsRBxil8uFX//617Db7dFtgjH3wGXLluH1118HgKTWh+XLl2P79u246667cPDgQXz22We49957ccstt6C0tDTp+c+qU3z48GE0NDSgoYGrA9i5cycaGhrw8MMPAwC++93v4r777sPdd9+NjRs3wul0Yvfu3XFvFdra2jAyMun43HzzzfjpT3+Khx9+GGvXrkVTUxN27949rUBbagrCdcUjbnGOUlFYbEusU6xRKmDUhFOg7eJVpEvDkeIRuwu+FJxqACgv4JziwXEH/CnaALiXAxVFJgBA54A0acl1VVwKdWvPiKTROp1Whcoyru45k9HiJUvM0GiUcLl8aGvLXs/NdRtroFLJMT7mxpmT2emXLATDEFy8dQU0OhXs427s39syLyKvtSvKcNG21SAEaD/Vj892H8/ai41k8AZ9kgwKRQzzbb3PuGNMVakTQlWpE7MgVKnzMusYx6pSn6Cq1FnhV7/6FWw2Gy699FKUlJREx8svvwwAOHLkCA4cOIATJ06grq4ubpuenp6onZaWlqhyNZDc+vCHP/wBy5Ytw+WXX46rrroKW7ZswbPPPitq/oSdD0+ZWcZut3PKah+9B3XYaY0S4hfP6bXa8NqZ0zCqVLh9bcOM25Pw2nrSMoQPWttRbjTgq6tXRD8X2j6W90+1omVwBBsry7CpJl4YjAj8VGPt/P6To7B7fLi6YSmq83P5d5hhPn/c2wS724tt65agpjgvqePy2W/rG8EHjedg1Klx05fWCr6tEbw+U44bCIbwp7cPwz8RxJVfXIHSIuMUO/wTFZp/7HUYGLRh94cnIZcxuPna9VApeYRMEjw7CV6jKX+Kp0714dChDuh0Knz1unXThb2StDPT9piy/bkzA9j/yTnIFTJcf8N6aHWqhNuLtS/WzrDFhvffOAI2xGL9xXVYtmbq77pI+0IIRnRTm3936yA+/esxhIIsSqsK8IWv1EOu4BHV4Tmux+vG3Q/fHG1VIAWR+9p1f/tHKHTpieNMuPx484rnJZ0fhZJtIn8TP37rfWh0U9b68NLdO2bDO80tCIRCqMozCYpvsYKLFv/HkW4HFocDb4YjxaUGvbD4lqAdoYWA+58RtwuvnTkFTyCAIp1OWHxLSBdQ6HOGO+6414NdZ0/COeFHnlojLL41gx2h7R1+X1R8y6BUCYpvCekaEuEFFwDgCfij4ls6uVJQfEvIjqB9AAxh4QsGouJbKkaO6yrWolCt491e6BxkDP8DBQEQCAWj4lsKIsO2kgaUaIy828sEHqCEzoEhLIJsKCq+JSMMLilch3ItvyAqk8CO0HxYlsXhsaPo9fSBgOCCvPUo1/LXgMoE1mIZ4X+ZxBAunfe04yh6Pe0AgFWGjajQ8gvpygWuDyPwQCcjLFiWRZerCb2eUwCARTkbUKGtS3r+TocHly36XxlZ66WyKbW9ucycrSmeb0QixTafT1QaVGykWOz7CXNYRdriSO3tY1mk13AaKdQV4WhxT5p1xRVFJjAMgc3lxXiCVkrJIpcx0Z7Fbd3DaduLxVxkgMmoQSAYQmuntLZj4aLFCi5a3J69aHHdUjMKijjRrcMH2rN2XCEKzUasv4hbZI7sa8PQwPjsTihJKuuKcdm16yCTy9DfNYIPXm+E3zsx29OiUCgiWCg1xlR8i59s1xi/2dOU0Rrj9waOZlR8a+/wkYzWGB+0Nma0xrjZfkjyiHFsjXG78zCNGM9jqFMsERqFArqweppYsS0ZIfAHg7B5vaKOaTZwdcGDdidCKQT8IynU/dbUneLKQhMAoGd4PK3UVqVCjrKwg90hUQp1bVUhZ6/XioCEDxmEECyv49oInD5nyVhKr1wuw8pIbfGJ7NUWE0Kw6eLFIATo7BhBf580quDpsGR1OarquP7Fn75/Eh7X/EjfLakqwNavrYdSJcdw/zj+vuvwrM/92Q0/wu82PZXWeHbDj2b1HCiUbEId48RQxzgxC0V8a6GoUh/PQCo1Fd9aGFCnWEIKIy2WRNQVyxgGBeFo8aBDXF1xvk4LhYyBPxiEVWSvY2AyUjycRl1xaZ4BMobA4fFh3CXOqZ9KpEdxR780N1tzgR45WhUmAkF0SdxCqba6EEqFDHanFz0ZjFwuXWqGWq2A0+VDa1v2WhPlFeRg6XJOnGD/Z60IBKR7QEsFQgg2XboUxlwtPC4/Pn6vGcFZnlOyFJbm4ss3boRaq8TYiAPvvXQAtllU01bLVJIMCuV8YqE4xvO6xpiqUgtCValntk8dY8pMUKdYQgrDKdTDIh1Ucw6XBj0oMg2aYQjMei5aPJCC2FaOWgWTVg0WqadQK+QylIad666h9CKK1SV5IASw2t2wSZBCTQjB4nC0+KzEac4KhQxLajkxl5MtmROkkstlWLOaq385drwnq85pw/oqaHUqOB1eNB2RbvFIFYVCji9uXw2lSo6RQTv2fTh/egHnFhpwxc0XQG/SwuXw4m9/PojB3sz0uqZQKJmBqlInhqpSJ2YhOMYLSZX6OFWlpkyBOsUSUqgVHykGgGJ92Cl2ir85lhjDTrFNvFMMAGV54bZKadQVVxWF+wwPp+cUq5WKaAp1u0Qp1IurOae4f8gGp1vatNXli0tACDAwZMfoWOYif0sWF0OnU8HjmcCZFukWiJlQKOW4MFzLe7q5D8NDqf+OSIXBpMUXrlgFwhB0tQ6hubFztqeUNHqjFld8/QLkm43weyfwwWuNaD89uwrfFApFHFSVOjFUlToxU1WpM+EYU1XqxPapKjVFCOoUSwUBCsNp0KNuN4JsiJMGJKzAQHQUh3sODztdMfslN0pMMU5x7HdJUp7PRXl7rQJCWUnMoTLcTsky5hBMw2YFxlRbNWWcOFZ7/yj/wQTmIGRfr1OjpJA7x3NdMdFiQngHS8A7+I6Zk6NCdQXX+qn57ABYQqJDzM8weg4CQyaXYW19JQDgRHMffP5geL5CdgjvEAtLCMqq8lFTVwSWBT7/5BwCQVbw2gmfm9D2Yu1ww1yRiwu+uAQAcPxQJzpah/jPV2gIwRD+ITQRkfMnINBoVfjyjRtRubgYoRCLfe814/iBNu53bNpxKRRKNuBbogUXFRYoN01PpQ4FQiAhTBtCNoQeDcAKpFIHggJ2CO9IdNxCjQ43TK0xnggkPOdpI0T4BwQcY79fnB3BYxPoFeppNcY2nw8sC55BeIfQghtiAbVseiq11esRtCU0QgJDySh4+hi7BOYPBEMM7xC6RAyRT4sYD3hsCLIM7xA7f0COLVNqjHvdVsHthYbgfMBgfe66uFTqXrcFQRD+wcp4R4gF/4AMS/Xr4lKpe9w9CLAM7wiBfwRZwjtCkKNS2xCXSt3jbuWde0jMA7tIpGq/eD61YOTR5aekilGlglIm42p8PZ5ojfGM+6lVUMvl8AYCGHG5o5HjZCjW54AAcPj8cHh90KvF1fpFIsVjLg9cPj90KvGtWgxaNXJzNBhzetAzMo66kgLRNiJUl+Th02PtGA2nUBtzNCnbirC4qhADw3ac6xzC2mVlICk4iEKsXFqCju4RdHSPYEN9FbSa9FrdCLFoURFOnurD+Lgbzc09WL++JiPH4WPjhbUY6BuDbdyNY0e7sH5DddaOLUTdilLYx9043dSDfR+eQY5ejQIzfxuKuYZcLsMXrqpH02fncPJwB04caIfD5sGFW1dCJqfvKSmU+UCkxvid5paoYyzUrikVIo7xm81noo6xYLumFIjUGL925lTUMRZs15QCEcd419mTUcdYsF1TCkRqjCPtmna1nhBs15QKkRrjSLumVztPCLZrSoVIKnWkXdObPU24vqIeBerkn/8SEUmljrRrem/gKK4sXYtitUkS+5Ea40i7pr3DR3BZ0VqUalJ//oslkkoNAL2ePhy0NoKQdSjTlEhmf7k+Yr8dzfZDYEgIZZoqyexX6daG7Z9Cu/MwGIRQpl0iif1k+Ob+f027/SLAtWA8X6BPYBJCCImpK04+nZYQEnWELSJTqJVyWVSoK5UUarVCjkIDt79gtDgJqsLR4s6h8ZRtAOEU6kLOuWmTSHCrujwfCjkDh8sHy4i0KcCF+XoUFegRCrE4fS5zqc0MQ7BuXTUA4NTpfjid6YmaiUGlVmDTxYu5Yx/vwchwaqn6UrP2wlqUVxcgFAxh7+4TcNjTr0PPFoQQNGxZgk1bV4IwBJ1nBrDntdlXpqZQKMmzUMS3qCo1P7MhvjU8z2qM41Wpm9DvGZHMPhXfomQb6hRLTFFENEuEUwwAZn3qPYdLwynU/bbUHL7ycLS4Jy2nOBcA0D0ylvZDwaJS7k1jW780N1eFXIaacs5mS4f0/X5XLeNUms+cs2BiInNCWOVluSguNiAUYnHkqHQ37mSorC5AdW0hWBb45KOWjJ5nsjAMwUVfXo7cghx4PRP48J1j8Hrm1xvNxavKcdn166BQyjFqscFpmz+OPYVCWTiO8byuMV4AqtTF0T7G8098izrGie3PlmP8+wt/gFcv/kna4/cX/iAr850LUKdYYorDKdNiRbPM4briAYf4KFypkauZ7RtPLYJXkR92ikdtKav5FufqoVbK4ZsIwjKWXiSxujQPDEMw5vDAapdGwGp5WCm6o3cUHt+EJDYjVJTmwaBXwz8RREubRVLbsRBCsHEDd+Pu6BjGcJYjthdcVAetVgmH3YPGgx1ZPbYQCoUcl161BtocFRw2Dz569wQmUmwvNluUVOZj+y2bcNH21SgsNc32dCgUikioKnViqCp1YlQyOb4yz1WpuXZNsY4xVaWOtT8bqtRStV88n1owUqdYYorDkeIRt1vUohiJFNu9Pk6QQgSlYQXqMbcHbr94h68kVw85w8Dtn8CoM7UbPUNINFrckWZrJpVCjsqwrXN90rxxLMjNQUGuDqEQi7MSR4sZhmD1sjIAQPOZfgSC0j0MTSU/Pwd1dZyDf/Bwe1ZbEqlUClx0yVIAwNkzA+jrmRsthbQ6Fb50dT2UKjlGh+z45L1mBDP4M8gEhjwdqpaYZ3saFAolRagqdWKoKnViqCp1YhaaKjVDpNEGoEgLdYrFIiAZGVH9M6g40awgy2LEnfwNUymXIz9cj8yXQi2o3gxAo1QgT8cJUvWPz5BCzaOKK5MxKAv3Gu622uJVl0VQUxx2igetCIGdUb05keheXTjdua1vBCwm1bqTVbHms7+8lnM6WjoGEZwyv1TON5ba6kLotEp4vBNobR9KqJ4s/LPk32HqHNc2VEEul2FkxImOThEvDQTnlLyKckl5Lpat5F4AfP7JOXh8gdTVnkWrUgvP05ivw2VXr4FMzmCgZwz7PjiNIMuvxC2ZKrVEqtqE57+EfxzzmKeffhrV1dVQq9XYtGkTDh48KLjtiy++CEJI3FCr1XHb3H777dO22b59e9w21dXV07b50Y9+lJHzo8xTRKpDU1XqBIOqUlNVaqpKnVCVut60DUXqJdH5UOYO1CmWGEIIiiIp1CLriksiKdR28WmxZaZICnVqdcWTKdTjKe0PAOUFJshlDJxeP0Yd6b1BrSw2QSGXwenxY9AqTZrwovJ8KBUyOFw+9FnGJbEZQSZjsHo55yweP92LkIQRgqlotUqsXl0OAGg80olAILv1vQ0bq2E0aeHx+LH/k7NZjVYnosBsxCXbV4MJ9zA+PIfmRgFefvll7Ny5E4888giOHDmC+vp6bNu2DUNDwpkbBoMBAwMD0dHV1TVtm+3bt8dt86c//WnaNo899ljcNvfdd5+k50ahRFgoNcZUfIufbItvvdnTlNFU6vcGjma0xnjv8JGMpFJHHOOD1saM1hg32w9JHjHWK6RR6KZID3WKZ+DYsAXvtJ3BoCv5m1IkhVp8XXFYMCuFuuJyE+fUpu4Um7hjjzlSXmDlMgblBdw8OgbTS62Vy2SoKckDAJzrlSaFWi6XYXF1EQDgdAZqfxfXFEGjVsDl9qNVTAQ3BZavKIVOp4Lb7Ufzyb6MHmsqcrkMWy5dBoYh6OkaxdnTmVPdFktJZR4u2soJWpw71Y9jB7KbYj4f8AR9kgyx/PznP8ddd92FO+64AytWrMAzzzwDrVaL559/XnAfQgjMZnN0FBcXT9tGpVLFbZObmzttG71eH7eNLsl2eRRKKlDHODHUMU7MwlOllj6Vej6Lb1HmLtQpnoEu2xhax63odybvbKYqtlUSdoqHnC4ERC6gEQVqq5vrNywWk1YNvVqFEMuiz5p626KaYs6R7bCkX29aV8a9TWvvH5GsRnT5Iu6huscyDrtTWqVfuVwWVaJuOpXZaLFcLsOGcIum5pN9cDiy16IJAPIKctCwsQYAcHh/G0bnSJsmAKiqK8IFl3C9AE8e7UZzY+fsTmiOceOn38dVe7+X1rjx0+8DAOx2e9zw+fgfPP1+PxobG7F169boZwzDYOvWrdi3b5/gXJ1OJ6qqqlBRUYHrrrsOJ0+enLbNRx99hKKiIixduhT33HMPRkenP3z96Ec/Qn5+PhoaGvCTn/wEAQkf8CkUPhaKYzyva4ypKrUg1DGe2T51jM8/qFM8A0XacNTXnXwqtDkcKR71eOALJr+IGNUqaBUKhFgWgyJbM2kUChSG+xX3jtlE7QtwN4CqAhMAoGskdaGs6qJcMITA6vRgLE2ns7TQCJ1aCd9EEF2D6Yl3RTDqNSg3mwAAJ1uljxYvqzNDo1bA6fLhXMew5PZjqarKh9lsRDAYwsFD2Y+ILl9VhoqqfIRCLPbuOQWfxKre6bB4ZRnWXVQHADh+qBMnj9DFLBNUVFTAaDRGx5NPPsm73cjICILB4LRIb3FxMSwW/r/DpUuX4vnnn8ebb76J3//+9wiFQrjooovQ29sb3Wb79u347W9/iz179uDf/u3fsHfvXlx55ZUIxjgH999/P1566SV8+OGH+Pa3v40nnngC3/3udyU4ewolMVSVOjFUlToxC0+VOjOO8XxVpabMPeSzPYG5TrGOc3CH3MnfiLRKJQwqFew+HwadLlQajUntRwhBqUGP1lEr+u0OlIVbLSVLRa4Rw04XesZsWFZUKGpfAKgsMKG5dxBdI+NgWRYkkfiQACqFHGUFRvQMj6PdYsX6ujLRNiIwhGBxeQGaWvtxtmcIi0rzU7YVy8q6EvRaxnGucxjrV1ZAqZDuz0Aul2H18jIcPNqJplO9qKsuhEyWmXdPhBBsumAR3n6nCb19Y+jusaKqUpprlOzxL/riUvzljSNwOrz47OOzuGzripR+bzLB8voKBIMhHDvQjqYD7WABrFpXNdvTmnV2bXkEBoO4e8tU7HY7zHgaPT09cbZUKulaN2zevBmbN2+O/vuiiy7C8uXL8V//9V/4wQ+4vom33HJL9PvVq1djzZo1qK2txUcffYTLL78cALBz587oNmvWrIFSqcS3v/1tPPnkk5LOlzL/OTcwgs6RcVy+shaMTJr7WMQxfudES9QxvmrVEjCMNOtCRJX6zeYzUVXqa1ctg0IujYBPxDF+7fSpqGN8/bIVUEu0bkYc411nT0Yd4xuWrIROqZTEfkSVeldrM2x+L3a1nsCNdathlOhvP6JK/VrnCYz63Hi18wRuqF6NXJVWEvsRVeq3eo9jyOvAGz3HcH1FPQrUOZLYj6hS7x44hgHvGP7a34QrS9eiWG2SxH5ElXrv0DH0eobx4dBRXFbUgFKNNM8qEVVqWIEeTz8OjB7Bpvx1KNOUSGZ/hWEtAKDb04ETtkYQAGUa+iyxEKGR4kQQREWzrF4P/KEEb2CnKMpGosUWEbXIwGR7pT6HPTn15phRkRcWyxqzxSk2J6d8DJTlGSBjCJxeP6wuD+95zTgA1IZTqNstMW8ERdqJzGtxJVcD3DM4DqfXn/C4fPAJSZaajTDqNZgIBHG2c0o0V0A5mGXAO/jmsnSxGVqNEi63Hy0dQzzqxylcV77BEJhydVi5khPdOnionUufE7qmPErMiefDfy1it1Gq5fji1uVgZAS93VacPMFT3yyk3iwWQdVogUGAVeursOaCGgDAsQPtaG7sTHAdhOyLnI/gYASGwClkCI1MJckAOCGs2CHkZBYUFEAmk2FwcDDu88HBQZjNybWiUigUaGhoQGtrq+A2ixYtQkFBQcJtNm3ahEAggM7OzqSOS1n4EBZwe/344FQbzllG8PfmVoSCLFWlpqrUKatSj3rdVJWaqlInoUotxR2MIhXUKZ4BnUKJHAX3xnJYTAp1uO+wRWRdcWk46mKxOxESmQ5bYtRDxhC4/BMYc4uvMVXIZCjL5RzrruE0UqiLc0EIMOpww+ZKr9bVlKNBcZ4eLIBzPdKkIxNCsLKOexA/1Tog+jrPhFzGYM2KsBL1qb6Mq0OvWVMOvV4Nt9uPo0e7M3osPvIL9Ni4uRYAcPRwBwYttqzPIRGrN1SjflPYMT7YgROHO2Z5RucfSqUS69evx549e6KfhUIh7NmzJy4anIhgMIgTJ06gpEQ4AtDb24vR0dGE2zQ1NYFhGBQVFSV/ApQFj06lxLbVi8EQgtbBUc4xDkm3NiyUGmMqvsXP1Brj17uoKnUsVJU6+3iCfsnG+QJNn06CIp0OznE/Bt1OlOmSSzuMKFBbnA5Rqcj5Oi0UMhn8wSBGXe5onXAyyGUMSo0G9IzZ0DM2Hu1dLIbqQhO6R8fROTyGdTWppT6rlQqU5RnRO2pDm2UU62pTT6EGgKWVRRi0OtDSPYS1tSWSpOfWVRXicHM3HC4fegfGUFmal7bNWJYsKsaJ031ctLhtECuXlkpqPxa5XIZNm2rx97+fxJkz/VhUU4CCfH3GjsfH4mUlGBqwoaNtGB9/eAZfua4BGq006W9SsGp9NQghaNrfjuOHOhEKsVizsWbOpHqfD+zcuRPf+ta3sGHDBlxwwQV46qmn4HK5cMcddwAAbrvtNpSVlUXrkh977DFceOGFqKurw/j4OH7yk5+gq6sL//RP/wSAE+H6/ve/jxtuuAFmsxltbW347ne/i7q6Omzbtg0AsG/fPhw4cACXXXYZ9Ho99u3bhwcffBDf/OY3eVWqKec3NYV52L5mMXYfP4fWQe6BfeuqOjCpZLbwEHGM32mOT6WWSZVKrY9PpX4rkkotkzCVetkKvHZmSiq1PMOp1AoJU6lrV2NX24m4VGqDUppU6ohj/HpX5lKprymrx9t9x6Kp1NdV1KNQwlTqK8xr8TdLU8ZSqb9Q2IBPho+iL0Op1BtyGwAAvZ6+jKRSL9dH7LfjuK0RwNxNpb527+OQ69L/3Q64pHt5NNehkeIkKI6IbYlIhS7U6cAQAk8gAJuAIisfDCHRfsV9NvEq0BXhSG93CmJbAFBdyD0oWmxOuFNQsY5QW8Ld5Fr7029NVFOaD4WMgd3lxcBo6srYsSjkMiyt4UR/TpyVvqWQTMagfmUFAODYqV74JzKrdltW9v+z999xUlxX/jf+rs6Tc86BicwMzBAFAgQIkFCWg/xdry05rb3S7k+2v4/T4yCv5dWuH3vtdVh7vQ5aW84ICQkJEBJJZBgYJuecc+5J3f37o6aHCV09Xd09wwD1fr3uS6j61qlb1T1169Q593MCSEgIwWKB8+er3abW7SiCILBpyyr8/D0wjk5w6r2yZR/DYmTmxrF2OqJdnN9A/rlqpVzTMvLhD3+Y73//+3zzm99kzZo1FBQUcPTo0RnxrcbGRtrabv4t9vX18elPf5r09HQefPBBBgcHOX/+PBkZYskttVpNYWEhjzzyCCkpKXzyk58kLy+P999/fyaNW6/X8+c//5nt27eTmZnJd7/7XT7/+c/zy1/+cvkvgMJtgdUxViLGtlFUqe2jqFLbR1GlVljJCBblqXABg4ODopLq6WMYvL1oGOjntapS/PUGns7Mtb2TeeGb5L8VF9M2NMz9CUlkhMwVvhJs9AfAAvnNLZyvbyIhMICHMlKn+9vuPn979/AIf75ShEal4tNb1qGZ/wbaATt/u1RE1+AIO9ITyIxaWBfU3nis9scnp/jf9/IxWyx8cEsWwT62I96L2bHy/o0ayhtEsa3deasctyPx6xYsMDI6zl+OXMdisfDIzixCAr3FNVo27dj+wN5xzWYLrx25zuDQGDmZ0eRmxU7vI2FL7rHnbR4bm+T11/MZH59iTU4MOdmxC8Zk247EB7KvhYXBgVHeeqOAyQkTicmhbNmWIh2NlXrQlHtLknxgtb29oqiZq+9XAZCYGs7GHamoVCo710HmeGRfz4U/otGxUT7z/36QgYEBl0WxrFjva+6w6U5bCgq3Cuvv+PuvHcdjXu3q2q5ejhVWYbZYSA4Luhkxlpq6pYLJEtub+wc4XFTBlNlMXKD/TMTYIhWqkHnc9qEhDk2rUUf6+tyMGEvakZogbG/uMo5wsEx0iEO9vG5GjGVeB1S2j9s/ZuRAZQnDkxMEGjxuRoxl2pHqPzQ5NiO+5avTz0SMpaYrQfL62N5unE6h7hkfxUujmxMxlrIltV1lY/u4aWomYqxXaeaIb0mdg1pl+4HFVvcps2kmYqwV1HMixmqJBx854zdZzJztuk6zsQu1oJoTMbbV3952W+OxWCzk912jydiKgDAnYqyWmIzVgu2XR7YSRSwWCxVD12g0isuxsvzyiJ6OGGskro/KxgP4yNAoDyR/Zknm+vbeLrfYHBwcJDww5K6Y75VIsQNY6w73j48xNuV42ZkIHzGFtW1YXg1Xq+p06+Cg7EhWkJcnnjotU2YzrQPO1Y5NDJ0Wyup0fl2xXqshLtQfgCo3RIvT48U1wPVtvRjdVPrHy1NPUqxYC7mwwoZAlIuoVAJ52eJNsri8lZHRpU1BMRi0bNwoRkILi5rp63N8Dby78PXzZPvOdAQBaqs7KSlqXnynZSZ1dTSbrWOsaOfM0WKmJpd23beCgsLtRUJoIHuXOmK8lOWafJchYnybl2v6wG1erumR6OwlLde0LyJnSSPG20NzlrRc0/rApS3XlOG7ZqZcU9EKjBh7qHVua3cLilPsAAaNFn+9AYB2GaWZ5jjFdkRy5yvOhnp7o1WrGJ8y0T0i7yYqCAKxgf4ANPT2L1SZdmAMCdNOcXPvABMSk5yUiuFsO6siRYezqq1H0rmXEnWcP6Zgfy9C/L0wWyxUNHUt6OConfnKvtkp4lrf+pZe+gddq6tsi7joQEKDfTCZzFwvahI3SilcI3FNJU7CVt+4+GBiogMxmy2cu1AtBlFtqEY7pEotE4tKwKISiIgJZN10mvK1K/U0NUhMdJLfj+3rI4mkurVEEyAxLZxt+7JQq1W0NPTw3psFjI1PLbEqtdSQbClSy7/+CgoKTmLjZipYINFWKrWiSj1zXEWVWuLBY7opqtSKKrUjqtQKKwfl23CQcC/564qtTnGP0SjrDapKEGZUqJudWFccN12aqbGvX/a+AAFeBvw9DZgtFhq6nbMBEBsagE6jZmRsgtZe19cCp8WLqdzlDR1uWwsa4OdJbEQAAIWV7o8WC4LA+jXxAFTVddLbv7TRW0EQ2LQpCa1WTU/PMKWl7j8nR0jNiCQlXUxVev90BX29yx+1XozohGB2PpKDTq+hu2OQd16/xsiwa2rpCgoKdxbKGmP7KKrU9lFUqe2jqFIrrCQUp9hBwrxEB1dO3WFPrRZ/gxhhlptCHT2dQt3cPyBrP4DoQD8EoHfEyNCY/Ju7IAgz0eJaF0ozadQqEsNFO1Vtrt/kkqKC0WrUDI6O09It/7pIkZMmqmNXN3QzvAQpzqHBPiTEimtlrlyvX3JxJ09PPevXizfo6wUNtySNWhAE1t+TRHikP1OTJk4cL8E4uvJk/UMj/Ln/8Vw8vPQM9o3yzsFr9PW474FCQUHh9udOdIwnFMd4BtuOsftekC6X+NbciLEivmVFEd9ScBTFKXYQa6S4fXRIllMTOR0tbh2U6RT7i9HelsEh2ZOjh1ZL6HSd5Ibefln7WkkME53Z+u4+plxQEV4VJaZQ17T3uGQHRMXoVdGivZK6dpdszSY0yIeIEF8sFgs3lmBtMUBedhwqlUBrxwCNrc6/aHCU5KRQoqMCMJstnHm/4pYoQatUKrbtSsfH18DI8DgnjpcwuQLX7voHerH3iVx8/T0ZHRnnndeu0drovglZQUHh9udOc4zfVFSp57BQlbr4tnSMFVVq2yiOsYIjKE6xg4R4eqGeKbHk+I0yatopbhmSlz4c4uWJQaNh0mSiY0j+jS0hSEwJrnfSKQ719cLboGPKZKaxxzkbAJGBvvh46JmYMlHX0eu0HSuZ04JbjR19DI26b8JamxENQEV955IIYvl4G1idJq5fvnS9zuUXBIshCAL33LMKg0FLf/8o+fl1S3o8KfQGLbv2rkZv0NDTPcyZk+WY3fig5y68fAzseTyX0OnI9qm3CykvbFZKNikoKMyQEHKbi28tRyr1bS6+9eQc8a3i265c00PzIsa3o2O8lOJb6wKWVnwr3WftjPhW4UA+zYpjfFuhOMUOolGpCJ2uV9w24njUN8pHTIPuGBmRNfkIgkDMdLS40YkU6rggfwCa+waccsAEQSApbLrWcIfzNyVBEEiZjhZXtHQ5bcdKgI8nUcF+WIDS+g6X7VmJCPEjPNgXs3nposXZ6dF4eugYHhmnpKJ1SY4xGw8PHVu2iOWrysrbaG5Z+gi1LXx9Pdi5O1MUtWrq5cLZqhXpbOoNWnY+lENiajgWC+Sfq+Ly6VsTZV9KjFMTbmkKCncjiiq1fe4Ex1hRpZZGUaVe3P5KV6VWkEbjys7j4+Po9Xp3jWXlMSPjKBLu7U3byBBto0OkB4fO62vbhK9Bj7dOx/DEBO0jw8T4iY6u1BQ6W3Q2NsCPqu4emvoH2BwbI7GD7c3B3p546XSMTEzQMjBA3HTkWPrACzclhwdyo6GN+u4+Js1mNOqb71AkxXFt2E+NDiG/uoWmngGGxsbx9rj5m5GszSth3yJAZmI4Ld0DlDd2kpsWjUatlixdKOd812ZGc+R0KeX1nWSnR+E1e5wSR7BI1Ea0VaZOq1Ozfk0cpy9UcaO0maSEELw8Zx1D6hWVC89D0dGBpKdHUFbWxrnzVTzy0Bo8PByT17fYKs6H7XMTd7B9LSyCQHC4H9t2pXPqeAk1VZ3oDTrWbUiQMiSxXepHIdFfYvyS5rGg1qjYtDMN/yAvrp2vobqsjcH+Ue7duxrDvOvmNn1oW4akxu4G9pz4d9Sert23TUtcXkxhZXGnz/XzpnrA/l3Iqkp9tLBq5qXxTB1jG/1tYc+NtqpSHy6umHGMrXWMF9iRmDfsHdcaMT5UXD7jGM/UMV5gR2LukzgDgZuq1AfLS2cc45k6xo5iljgDlWXGMT5QWTLjGM/UMZZhxzY3VakP1BQxMDHGgeqimTrGtvpLIfWJVZXaWsf41foiMYJs8JS0ZQupqdiqSm2tY/x60w0ejVlDiMHLZn+T2faPSKqusVWV2lrH+EhrAXsj1hLh4WfbjsRIpcavEkRV6ve7rtNi7OJk53W2h+QS7RkosYcUEuclQF5ALhYEmo0tXOq5xobAPKI9w22bsSz8uxCReJkkiKrUZgSajbUUDuRjtqiI8Vz4HD8lWZhc4VYg69s4cuQIH//4x0lMTESr1eLp6Ymvry/bt2/nu9/9Lq2tSx/9upVEeFtLLDn+1k0QhJvriofkrSuOCRBvMB1Dw4zLfNMqCALx09HieifTn0P9vPE26Jh0MYXa19NARIB4DSrdULM4JiwAb08945NTVDe7bs9KRIgv4cE+mM0WCsuX5recEBdMWLAPUyYzVwuW5+1hXl4C/v6ejI1Ncu5C9S2L0kbHBrH53hQASouaV2QNY5hOgVoTy4792Wh1ajrbBjj2aj79igCXwl3C3T7XO8KdtsZYUaWei6JKbR9FlXpx+3ejKvVLL73E+vXr8fHxITQ0lMcee4yKioo5fX75y1+yY8cOfH19EQSB/v5+t9jdsWMHgiDMaZ/97Gdljd8hp/i1114jJSWFT3ziE2g0Gr785S9z8OBBjh07xq9+9Su2b9/Ou+++S2JiIp/97Gfp6nI9TXYlEuEtpk93G0dkKTda1xU3D8pbV+yj1+PvYcACNDlRmineuq64p88pR2h2CnWNCynUIEaLASqau1x2ylSCMLO2uLi2zW1OniAIrM0Q3+RV1HUwYnR/NEwQBDbmiRHS2sZu2jvdp6IthVqtYtu2VFQqgZaWPsrK3Xfjl0tSSji568Xzz79cR3Wl+1Lg3U1UXBB7n8jD29eD4aExjr12jaba2//e9s7OL3Nuzzddau/s/PKtPg2FJUCZ6+VxJzrGiir1TZbbMVZUqeeiiG/dfpw+fZpnn32Wixcvcvz4cSYnJ9mzZw8jIzeroIyOjrJv3z6+9rWvudUuwKc//Wna2tpm2ve+9z1Z4xcsDngUmzdv5utf/zoPPPAAKhvpO1ZaWlr4yU9+QlhYGJ///OdlDWQlMTg4iJ+fHy+dOYrBe266ya8L8hmanODJVZnE+M5KFZFI0RHM0DM6yiuFhagFgc+uX49GpQKTRP9538bpmnoKW9vJDAtlV3KiTfs2McOkycSvz+UzZTbz1Losgr29JPtLpTF39A3z6uViNGoVz2zPm0mvkrQjsX1i0sTvTuQzZTLzyMYMIgN97duR+lVO9x+fnOJP7+QzaTKzb2MasaH+ssYjZd9itvDW6RI6uodISwxjS26i/fFI/PlIfi8AFjh/pYaKmg78fD14dG8OarUKQa4tqf4SYy0rbeXylVpUKoEH9mYRHOwzMx45CFIPfVK3kvlpiRYL+ZdqKStuQRDg3h1pxCeGyLazaH8pJO3b3j5unOT9Y8V0tPYDkJYTw9qNiajlpjjLGOfo2Aif+cqTDAwM4Dtds9xVrPc1d9h0py2FlcPdOtf/4NXjeHjNnestUn/eNrbXdfVytLAKs8VCcljQ3FRqO0uBHLXf3DfA4eIKpsxm4gL956RSS2Zfyjhu+9AQh6Yd4khfn7mp1JJ2JO5nNvp3j47w6rRDHOrlNTeVWsZ1AGymPfePGTlQWcLw5ASBBo+5qdQy7Ej1H5oYn0ml9tXp56RSSy4lAwTJazR3u3E6UtwzPoqXRseT8VkE6G+mUkvZkdqumrd93DTF4ZYbdIwNoVdpeCwmh2CD9yw7tocplT49v/uU2TSTSq0V1DwQuYYwg/9NOxIPMY6O32Qxz6RSqwUV94WuJdIjSLL/Ytvnj8disXC17zrNxhYEBDYG5RLlEXGzv8TDh1qw/QJp/qOBxWKhbOg6zcZaALL98ojyiANgZGiUR1d9Yknm+raeLrfYHBwcJCIoxKkxdnV1ERoayunTp9m2bducz06dOsV9991HX18f/v7+LtvdsWMHa9as4Uc/+pEsW7NxaIHHhQsXHDIWFRXFv/3bvzk9mNuBSG9fKvq6aRkenOsU2yHQwwNPrZbRyUk6hoeJkvGjigvwo7C1nYa+fiwWC4K9O/A8tGo1MQF+1PX0UdvdR7C37fUk9gj19cLXQ8+gcZz6rj5WhQfLtgGg06hJjgimvLmTsqbOGafYWfRaDWlxYRTVtnGjulXSKZaLIAisy4zlrdMlVNR1kpUSia+3wS22Z5OXE0djSy8Dg0YKS5tZmxXr9mPMJy01nPb2fhqbejl1poKH9udg0GuX/LjzEQSBvI2JTE6YqK5s5/1TFag1KmJigxbf+RZgFeAquFRL2Y0mym800d0+wL33Z+C1BL8NBYVbhTLXO4dVlfqYA2uMncEqvnW4aPE1xs4gZ42xM1jFtw6WubDG2A6y1hg7gVV860B1sQNrjOVjjRjPXmM83zF2Basq9ew1xvMdY1ewRoyPdxTQahTXGM93jF3BGjE+23Wd5uk1xvMdY1ewRowFLDQZW7nUc22BY+yq/XSftaiw0Giso3AgH2DGMV4qdh3//1zWD4GbGiKD87Jd9Xr9oloTAwNiNmRgoNz14PaRsvuHP/yBV155hfDwcB5++GG+8Y1v4Onp+N+R03fUiYkJKioqmHJjKsztQOT0uuLWYcfTmQVBIHraEW4ckJcuG+3nh1olMDwxQe+oUda+AEkh4g+mpsu5ckiCIMw4wlVtrqWtpMeI4mS17T2MTbj+u1mdFIEgCLT1DNLZ576UoPAQX6LD/bFYLFwraXKb3dnodRo25k7L9pe10DfgvpQpKQRBYMs9q/DxMTAyMs77ZyvdmuondyybtiSTkBSCxWLh9HtlNDe6XrJrqVCpVeTek8y2favR6jR0dwzy9oGrtCj1jBXucO7WuV4uiiq1fRRVavvcCarUe8MVVWp79merUk+Yb78KDjExMfj5+c20l156yW5/s9nM888/z5YtW1i9erXbxiFl9//8n//DK6+8wsmTJ/nqV7/K73//ez760Y/Ksu1Q+vRsRkdH+ad/+if+93//F4DKykoSExP5p3/6J6KiovjKV74iawArEXvp013Do/yh7AZalYrPrdmIyhq5lVI4nJ6zijs7OVFbS4SPDx/MzLSTfrzQzqHiMhr7BtgSF0tedKRN+wvtiP8dm5ziN+fzMVssfHRDDgEeHnbHactO7/Aof75QiEoQeHp7HgatZtH0Zlt2LBYLB84V0TM0yj3pcWTHR8i3M6//qWvVVDV1kRARyP3rUm30l5eKa71uPf0jvP5uIQCP7soiOMD2G1WpVGLJ84KZc7NYLLz3fjlNrX2EBvuwf+dq25kAMtOkF+vf2zvC22/fwGQyk50dw9ociSi1ZOaXm9KbLWA2Wzh7soyGum5UKoEd92cSHR0g244sZKZPz7c/NGDk7DvF9HaJwnmZuXFkr4+fSTeVvD4yxqOkTyvcau6muf4HBxamTzub9mw3ldoN9u2lUs+x42Ratd1Uaofs2E9L7h4d4WB5KUZbqdQO2F8sHdpuKrUMO1L97aVSL9hF4hj20qrnp1LbU6V2Jq163DQ1EzHWqzR2VamdSauen0ptV5XaibTq+anU9lSpnUmrnp9KbU+V2pm0aovFQu9EJ0H6MEBMn34i5enbIn26qalpjr3FIsWf+9znOHLkCGfPniU6OnrB586mTy9m18qJEyfYtWsX1dXVJCUlOWRbdqT4q1/9Kjdu3ODUqVMYDDdTB3fv3s1f/vIXueZuO4I8PNGp1UyazXQbRxbfYZqY6R9Sx/CwbCGL+AB/ABocUGibj0GrIcpfPHZtt3N1agO9PQny9sRssbgkuCUIwky0uKyx0y0CWdnJ4kuCurZeBkbkR9KlCPL3IilWjJBfKWpcEsVmQRDYlJeIRqOis3uI8up2tx/DFoGBXmzenAxAYWETTc23LkKrUglsvS+N2PhgzGYLp46X0Ny0ciPGAD5+Hux5Io+U1VEAlFxr4L03ChgdHrvFI1NQcB93+1zvLHei+JaiSn0TRZXaPooq9eL2rQ7xUuOp0bmtAfj6+s5p9hzi5557jsOHD3Py5Em7jqtc5NjduHEjANXV1Q7bl+0Uv/766/z0pz9l69atc6JamZmZ1NTUyDW3KENDQzz//PPExcXh4eHBPffcw5UrVyT7nzp1aoEktyAItLe7x+FQCQKRXmIKdcuQ4ynUfgYDvno9ZouFFpkq1HGBYuSsdXBIdmkmgKRgawq18zeOlAjRQaxsc60EUkpkMBq1ir4RI6298hW15xPo60lMmD8AN6rdWyYkLzMGlUqgtXOAlo5+t9q24u2lZ12OuK7kamEjw8tU/zUpKZTUVHG9zPtnKxkcdN8LBbmoVCru3TnLMX63lOYVnpasVqtYf28KW+7PQKMVyza99dcrNNR03uqhKSi4heWe62HlzffOcic6xooq9U0UVWr7KKrUdy8Wi4XnnnuO1157jRMnTpCQkHDL7BYUFAAQEeH42nDZTrFV8Ws+IyMjskSgHOVTn/oUx48f5/e//z1FRUXs2bOH3bt309LSYne/ioqKObLctsbsLJHeYuS1Rca6YoAYPzGFpEnmumJ/DwP+BgNmi4WmfvklfBKCRae6Y2iEwTHnbtyrwoMRgLb+IfpdiMjqtBpSIkUHu6TBPeV4claJEbvK5i63llHy8TKQniSmzVwqbFiy9bdpyeGEBvswOWXi3JWaZasjvH59AiEhPkxOmjhxsowJN6zzdpb5jvHJd8uor1v55V7ik8N48IPrCAzxYWJ8irPvlHDuvTImxidv9dAUFFxiued6WJnzvbPcaY7xm0sUMb6t1xjfAY5x2EzE2P1rjBXH+O7j2Wef5ZVXXuGPf/wjPj4+tLe3097ejtF4029ob2+noKBgJoJbVFREQUEBvb03swR37drFT3/6U4ft1tTU8J3vfIf8/Hzq6+t54403+NjHPsa2bdvIzs52ePyyneJ169bx1ltvzfy/dXL81a9+xebNm+Was4vRaOTVV1/le9/7Htu2bSM5OZkXXniB5ORkfv7zn9vdNzQ0lPDw8Jlmr7yEXKJ9bjrFchyYuGmn2Jk06PhAfwDq+uSnQHvpdUT6idHtaiejxd4GHTFB4vjL21xzVlbHiY5mXUcvQ25wYiOCfAkP9MFstnCjxr3R4rXp0eh1GvoHjZTXLU1NXUEQ2LohGbVaRUt7P5W1yxNtVKtV7NiRjqenjoFBI2duofAW3HSM4xNF8a33T5ZTU7Vy6xhb8fHzZM/juazOi0MQoK6qg8N/u0p7i3PLFRQUVgLLOdfDyp3vXcGqSn3bim8tRyq1Ir4lyXI4xg/Nixjfjo7xUopvrQtYOvGtO5Gf//znDAwMsGPHDiIiImba7CU3v/jFL1i7di2f/vSnAdi2bRtr167ljTfemOlTU1NDd3e3w3Z1Oh3vvvsue/bsIS0tjS9+8Ys8+eSTvPnmm7LGL3vm+Nd//Ve+9rWv8bnPfY6pqSn+8z//kz179vDb3/6W7373u3LN2WVqagqTyTRnPROAh4cHZ8+etbvvmjVriIiI4P777+fcuXN2+46PjzM4ODin2SPM0xuNoMI4NUXvmONR02g/PwSgb2yMwXF5N86EADHaW9fbj9mJSOKqUFG6vsqFFOq0KPHte0Vrt1NjsBLo40lUkC8WoLjRPWluuSni2oKyhg5Gx9036el1GnIzYwC4VtLE+BJFU/18PcibLst0qaCO4ZHlWZ/q6anjvh1pokPe0se16/XLclwpVCoVW7enkpwShsUC585UUlpsP0q0ElCrVeRsSOT+x3Lx8fVgdHicd9+8wdVzVUxNuu8hUkFhuVjOuR6WZ75fbK5v6Ozj/ZI6t2brKKrU9lEcY/vcCarU+yIUVeq7BYvFYrM9/fTTM31eeOGFRfvU19fzwgsvOGw3JiaG06dP09PTw9jYGFVVVXzve9+TLTQm2yneunUrBQUFTE1NkZWVxTvvvENoaCgXLlwgLy9Prjm7+Pj4sHnzZr7zne/Q2tqKyWTilVde4cKFC7S12f5RRkRE8Itf/IJXX32VV199lZiYGHbs2MG1a9ckj/PSSy/NkRmPiRGdIATbTa1WETFdmqlpeGB6u0Wi3dzPoNUQ5i2qGDcODti2L0GEnw86tZqxqSnah4exCNNqkQ62pNBABKBzaIR+4xgWmNMcsZEQGoBeq2FkfIKmHok0bgfHkxUvRovLmjuZMJtmzmfR85IgMsSP0ABvTGYLhTVtC+wtsC+Brb6piWH4+3owPjHF9dLmeecr2Gx2jy3R0lMiCAv2YWrKzJlL1Zix2O0//zuc+S4ldpDqHxziy5YtqwAoKW2lsrpDlEmUOq4g2GzS37ftayTVX1Cr2HRvCunTQlZXL9Vy7Wr99O/Uhh2VRJNCcjzyxmmrb0iEPw98eB3JGaIAXHlRC28duEpHx4Cd6ybRFBRuIcs518PyzPdSc71gAaNxguPXqyhp7OBMcR0Ws8XmDVNqqpe6wQoWSLSVSm1yj30sEO2/MJXaPGVGMLOg2Run1HFtRoynTBJ2BJvN3nFDPLx4cv4a48kpu+e8oJkF2w0Jx3hiQp4dyWML+GgNC1Opx8exWJBogs0m9dBgUC+MGPeMjUrakWpmiaZTaW2sMR6RHL/JrLLZpC6RStAsiBi3GQcwWVQ2m9zxg4at81Kpm0d7JftLNcnxoCIvIHdOKnXzaDsmBNvNorbZzBZsNoWVg+ySTMtNTU0Nn/jEJzhz5gxqtZrc3FxSUlLIz8+nrKzMIRvbt28nNjaW3//+9zY/Hx8fZ3xW5HZwcJCYmBheen9hSSbrTfZyazPnWxtJ9g/koeQ0yRJC80s1XWxq4nJzC8mBgexflbKgu2CSeBi2wNHyKqq6e8iLjuSeeDGqKF3aaeG21wtKae4bZHNCDHmxUXP7S/wK5tt5v7yeosZ2ksMC2Zu1cPyLlTqyYrZY+NOpAoaM42xbnUBGTJjd/ottxwIN7X28c7kcjVrFR+7PxaDTSpbHsWfHFi1t/Rw7W4YgCDyxJwd/H7G0ldyySIsde3BojEPHCpiaMrN+TRyr06KkS/w4WLZqsTFZf3EFBY3cuNGIIMDu3auJDPeTHKft40p8IPcaWawfWyi+0UTB1XoAVqWGs/EeifImtpA727hYqmn+By0NPVw6VYFxRLy3pGZFs2ZjIhrt3PImtq7b6NgIn/nyE0pJJoW7iqWe76Xm+v/423E8PL2obO3mRFE1FiA9JpRtmQkL109LTdFSt6VZ2x0q1+SCfUfKNTlbqgkcLNckaUdq4rj5T4fKNTlwHeYwq8SSQ+WaHLAj1d/Rck3OlGoCFpRrejI+iwD9wnJNzpRqAhaUa3osJodgw8JylM6UaoKF5ZoeiFxDmMF/oR0nSjUBC8o13Re6lkiPIMn+jm63jmd+uaaNQblEeSwUcZJTqmlkaJQPpC5NSSZ32byb5nvZkeKdO3fy7W9/e8H2vr4+du7c6ZZBzSYpKYnTp08zPDxMU1MTly9fZnJyksTERIdtbNiwwa4kt16vXyA1vhjRvqLD0Dwkc13xdC2upoEB2SnICdMq1HW9fbL2s5LsjhTqyBAAajv7GJtwXkxIJQgza4uL6tvdkq4WG+ZPkK8nUyYzRTXuTW+JDvcnJiIAi8XCpRv1brU9G18fAxvWJgCQX9hIb5/jZb9cJScnhsTEECwWOHWqjL5lPLYtBEEga00sm7auQhCgqqKdMyfKmJq6PdKRo+KCeOip9SSliZNmRVEzb/31Cu23sAQWwOjUhFuawp3Ncs/1sPTz/WJzfUpkMDuzkhGAsqZOzrg7lfoOE99SVKnncqeIbymq1LZRxLfufGQ7xadOneKnP/0pjz32GCMjNx+aJyYmOH36tFsHNxsvLy8iIiLo6+vj2LFjPProow7vW1BQIEuS2xHCPL3QqlSMmaboklGvOMzbG71azbjJRPuwvJtNXKA/AtA7aqTfKH/NaVJwICpBoHt4lL5R5xSkQ3y9CPYRaxZXtLtWniktJkQszzRspLl7wCVbIN6wclPFdLji2jZGx9z74L4hOw6VINDc3k9D69I5NimJocREBYjlic5Ximlqy4AgCNxzzypCQ32ZnDTx7olSRkaWp0SUPValRbBtZwYqlUBjQw/HjxQxNnZ7qDvr9Fo27Uzjvoey8fTSMzxo5L03b3DhRBljo7fGsdzy1g9Zc+jfXWpb3vrhLRm7wvJxq+Z6uLXzveIY20dRpbbPneIYK6rUtlEc4zsbpyQa3333Xdrb29m0aRP19fVuHtJcjh07xtGjR6mrq+P48ePcd999pKWl8cwzzwDw1a9+lY997GMz/X/0ox9x6NAhqqurKS4u5vnnn+fEiRM8++yzbh2XWqUi2keMFjcOOu7QqQSB2Olocb1MFWqDRkO0v3jMmh75TpmHTktMgLh/RYfzDm1GtJjqXNLc4dLDgl6rIT1aFO+6Ueeem0pceAAh/t5Mmcxcr3KvQJO/jwerU8SHrQsFdUvmrFrVqD09dAwMGbl4rW5JjmMLtVrFzp3p+Pl5MDo6wfH3ShhfAeWFYhOCuX9fFjqdhq7OIY68UcBAv/seBJaayNgg9n94A6syxWULtRXtvPmnS1SWtNxSxW8FBXss51wPK2e+T4kM5r7sm47x6WL3O8a3tfiWokptlzvBMVZUqaVRVKnvXJxyiiMiIjh9+jRZWVmsX7+eU6dOuXlYNxkYGODZZ58lLS2Nj33sY2zdupVjx46h1WoBaGtro7Gxcab/xMQEX/ziF8nKymL79u3cuHGDd999l127drl9bLG+8p1igPgAfwDq++WnQScFBQJQ3e3cH3hqmFgjuLKz2+lJPiUiSIzwjo7R1j/klA0rWfHhCEBzzwDdg66n6wqCwIYMcb11eX0Hg25WcV6THo23p56R0QmulTS51fZsDHot2zdPpw3XdVFTv3w1e/V6Lbt3Z4qlmgaMnDi5MlKWwyL82PdwDt7eeoaGxnj7zQJab6OyRzq9hg3bUtj7eC4Bwd5MTExx5Uwlx16/Rk+Xa39Hcji3//MUPPpll9q5/Z9ftvEq3DqWc66HlTXfp0TddIzLm5cgYqyoUtvljnCMFVVqSRRV6qXHXUul7qblUrKFttRqNW1tbYSGihG+F198kRdffJEvf/nLvPjii5jceFO8VVgXlb901obQ1iwhrB7jKL8vKUAtqPhczgY0tmojmhcqEoxOTvKrq/kAfHJtLt46nd3+cFM8aXRigl9fEpU1P75+LX42RBxAWsxpctLEb87nM2ky8+TaTCKm6xdLCltJ/DpOFtdS1tLJqvAg7s9atehxJcWfzHC8oIqath4xbS0nedH+jth/+3wpLV0DJEcFszN31cIdpESn7OtcANDU1sc7Z8sRBHh0VzZB/l52+y/4TOrBx8bm60WNFBQ3o9GoeHRvDr7TAl/iMZZWgKu/d4QjRwuZnDQRHR3IfTvSxPqfMoWn3CbANY3ROMHp46V0dQwiCLB+UxJp02rPDuHm8Thj32w2U1Xcwo3LtUxOmBAEWJUZRc7GBHR6LUbjCJ/50uMrVnzjbhLeuFu5m+b6//irKLQ1h+mpeI74VnQo21bbEN+a1X8+iwlkOSS+5YJ9R8S3wHkBLofEt+zasS9g5ZD4lh37iwlnOSS+5YAdqWMvEN9KysJXL/Hc5oQA13zxrcfjsggyLBTfsmfHnoDVfPGtR2PWEGJY+Mxjb/z2BLjmi2/tjVhLhIdtkU9nBLjmi29tD8kl2jNQsr+c7WrBvEB8a0NgHtGe4bb723jIGB0a5UNpf78kc33iy/8vKk/D4jssgnl0jNqnv3tXzPeyI8Xzfeivf/3r/OEPf+AHP/iB2wZ1uxBo8MBLq8VkMdM24nikx1OrJcxLvKnITaH21OmI9BUdWWdSqLVqNYnB4g2h0oUU6szpmsU1Hb0uCW4B5CSIKcnVbT0MG93zJnX9dLS4uqWbXjdEoGcTExFAfHSgWEc3v9alms2LkZMZQ1iIL1NTZk6dr8Rkct+b/sUICPBi5/Ra3ubmXs6dr3JrpMRZPDx03L8/m8TkUCwWuHyhhssXam6rNGSVSkVqdgwPf2QT8avEmszVpa0Yb9E6YwWF+ShzvcicNcZLETG+w9YYL0nE+E4S36pZ2lTq1xqWVnzrUFPBkqZSH2u7vqRrjE93XVvSNcaXe/NXXMRYwXFkR4obGhqIiYkRI0azKC4uJj8/n49//ONuHeCtwNFIMcCxuirKerpYFxbF1qi4hcYkIr+XG5u52NJMUkAAD6WkLtp/9ouqGy3tnKmtJ8LXmw9mrbbdX7JEFDT09vNmYTkGjYZn7slFrVI5FeH928UiuoZGuCcljjVxEXaPu1jk941LpbT2DpIdH8E96XEuR4oB3rtSSW1rD7FhAezbkDb3QxcixQAjxglePVrA5JSJzWviyUiOsNt/zmcyIsUAIyPjHDp6g/GJKdJTItiUmzB9jCUu1TS9uamph5OnyrBYIDU1go3rJSIlyxQpvtltumTTlXoAIqL82XZfGnq9drEdl2Q8TtvHQntzHwN9I6RmRQMokWKFW87dNNfbixRbWbRckwullMCBiLGL9heLGLtSqgkWRowfnnaUF7ezeKkjcCBi7EKpJnAgYuxkpNiKI+WanC3VBI6Va3K2VBMsLNf0aEwOIfPKNTlbqgkcK9fkbKkmcKxck7OlmsCxck3LHSlu6+lyW0mmiKCQu2K+lx0pjouLWzBJAqxevfqOmCTlcnNdcb+s/azrihsHBpiS+dY2aTrS2zY4zNC4/DeOMf5+eGq1jE1N0dDbL3t/KxnTIlklTa4JbgGsSRRvHqVNHRjdJOyUlx6DIEBjRx+tblC3no2Xh451WWI0+kpRI0NuXrs851ieeu7dKKaVl1W2UV3XuWTHskVMTBBbt4g1qSsq2rhy1b2REmexlmzavisdjUZFW0s/bx0qoKfbfW+xl4vw6IAZh1hBYSWgzPVzUVSp7aOoUtvnThDfUlSppVmJqtSeGp3b2t2CQ07xE088weDg4My/7bW7jVhffwA6jSOybqChnl54abVMms00yRTq8tbfTKGuckJwS6USSA0XBbdK25wXcEqJCEanUTNgHKOxp99pOwAxwf6E+HkxZTJzo949NxJ/bw/S40Sl7AslDW535NKTwggL8mHKZOZsfu2SOooxUYHkZIpO0/mrtXT3Lq/jl5gYyj2bpx3z8jbyr9WvCMcYIC4+mH0P5eDtY2B4aIwjhwuoLG9bMeNTULhdUOZ6+yiq1PZRVKntcyc4xooqtTSKKvXtj0NOsZ+f30yakJ+fn912t+Gl1RE6nXYlJ1osCAKJAQEA1PbJV9BNCRHTPiqdVKHOCBejvA09fYyMO3fT16rVpEeGAFDY2O6UDSuCIJCXJDp9xQ3tGF1cp2wlLyUGrUZNz+AIVc3uVXAWBIF71yWhVgm0dg5QtcQK0WtXxxATGYDJZObE2XKMy1yrd9WqcDZtSgKgpLSV6wWNK8bxDAzyZv+ja4iODcRssnDxXDXn369cEarZCgq3C8pcvziKKrV9FFVq+yiq1PZRVKkVbiWy1xTfDdxcU3xk4ZpiG2t+zzU3cqWthdTAYB5ISFm0P4hrb+v7+zlUXo6XVssnc3PFhxGp9aDz7IxOTPKbS/lYgI/lrsHfY57CnAPrSl+9VkLbwBCbE2NYFxNle4dF7AyOjvGHswVYgKfuySbI07bqoeR601n2LRYLr54rontwlNzESDamxDpux84a5BtVLVwua8TLoONDO9eg0agl17k6s5a5sKKFK0WN6LRqntiTg5eH3u6aYrnrmWef88TEFG++U8jg0BjhIb7svS9jQYrjUq81rihr5dLlWgCysmJYuyZW/O3eYlVqsYuFkhtNFFytx2KBgEAvtu3KwNfPAdVu2WuBZY5Thn1xTfFjyppiBYUlxPo7/uFfFq4pXmytrqJKbf+4d70q9SxbtvZRVKkVVWoQ1xR/JO2jK3auXwp7KxnZa4qNRiOjozffOjU0NPCjH/2Id955x60Du52I9/MHoGGgX5YScbSvL1qVipHJSTpG5Ckke+q0xPiLNwhnUqgB0iPEKG9pW5fTb7p9PQ3Eh4oRb7dEi5PFaHFRQwdjE+55+5uZGIG3h56RsQlu1LS6xeZsVq+KJDjAi4lJ05KnUet0Gnbdm4ZWo6a9a5DLBQ1Ldiwp0tIiWb9OFPsqKmri2jX3p6Y7iyAIrF4Ty+4HszEYtPT1jvD269doqFu+Os8KCncCylxvH0WV2j6KKrV9FFVq+yiq1Aq3AtlO8aOPPsrvfvc7APr7+9mwYQM/+MEPePTRR/n5z3/u9gHeDoR7eaNTqRkzTdE56vhNQaNSEefvD0BNr/zySqumU6grup0rrZQcEoRWrWLAOEbrgOMlpeaTEyuKZFW2drtcnik+LIAgH08mTSYKG9xzA9GoVWyYLtF0o7qV4VH3TTwgrtHetk58i9/c3k/FEgth+ft5sm2zWHu5rLKNqtqOJT2eLTIyomYc4+KS5hUjvmUlPNKf/Y/nEhruy+SkiTPvlXHpbJWSTq2g4CDKXL84iviWfWw5xhOKYzzDnbDG+OF5a4y7bsM1xneT+JaCfWQ7xdeuXePee+8F4MCBA4SHh9PQ0MDvfvc7fvzjH7t9gLcDapVqRoW6fqBf1r7JgWK6RnVvr+zJNCk4EJUg0DtqpEtmpBlAp1GzKlQU3Cpuc96xigjwIdjHkymzmaJm1xw0MVospnIX1re5bW1xYmQQ4UE+mExmLpTUu8XmbAL8PFmXKTrel27U0z9kdPsxZhMbHcia1TGAKLzV3uledW1HyMiIYuOGRADKylo5f8G9D2yu4uml5/4Hs8nMFq9TZXkbb712je4u518AKbjGz372M+Lj4zEYDGzcuJHLly9L9n355ZcRBGFOMxjmLhM5ePAge/bsISgoCEEQKCgoWGBnbGyMZ599lqCgILy9vXnyySfp6Fj+F0m3G8pc7xiKY2wfRZXaPlbH2P8OcYwPKY7xHBTH+PZCtlM8OjqKj4+ofPzOO+/wxBNPoFKp2LRpEw0Ny5/KuVJI8BNTiOsG5EV8EwICUAsC/WNjdI/Ku1HpNRoSAsXjlnc6Fy1eHSUKblV39TrtgAqCwNr4SACKmtqZMrk2oSaEBxLs68mkycz1WvekOwuCwJasRAQB6tt6aeyQL262GKtTIogI8WXKZObU5Sq3PljYYk1mNPExQZjNFt47W0H/oPsmOkdJS4tkyz2rEASorunk9PsVmFz8/t2JSqUid0MCux/IwtNTx+CAkSNv3qCooHFFOfB3A3/5y1/4whe+wLe+9S2uXbtGTk4Oe/fupbNTOrPC19eXtra2mTZ/jhkZGWHr1q38+7//u6SNz3/+87z55pv87W9/4/Tp07S2tt616slyUOZ6x1FUqe2jqFLbx0en58k7IGIcdps7xooqtYJspzg5OZnXX3+dpqYmjh07xp49ewDo7Oy84xdg2yN+2inuGB1heMLxm6VOrSZ+OoW62okU6rQQMdJb2dUtaz2zlVAfb0J9vDBbLJS2O7/uMiksCB+DDuPkFOUulHkC8QayYZUY3StubGdkzD2TT6CvJ1nT9ZDPFde77LzPRxAEtm9IRq/T0N0/Qn5Jk1vt2zrevRuTCQnyZmJiiuOnyzC66VrJITk5jO3b01CpBBobe3jvZBmTkysrTTkiKoCHnsgjNiEYi8XC9fwG3nm7kKGhpasvvVIZnZxwS5PLf/zHf/DpT3+aZ555hoyMDH7xi1/g6enJb37zG8l9BEEgPDx8poWFhc35/O///u/55je/ye7du23uPzAwwK9//Wv+4z/+g507d5KXl8dvf/tbzp8/z8WLF2Wfw92EMtfLQ1Glto+iSm2fO0GV+uFZqtRLUcf4TlKlHpgYdJttBfch2yn+5je/yf/9v/+X+Ph4Nm7cyObNmwHxTfLatWvdPsBbimCjSeCl1RHm6Q1A/eCsKKRgsdksMNOSg6bLK/X0yJ5E4wL9MWg0jExO0jQwgEWYVn+UajZYHSU+aBa3dWC2zB2bpJ15TaUWyIkXHc7rDa2YsMyMRVIF0479mBB/wvy9MZktXK1tWfS8Zo/Z3vhz02LwMugYGh2noLpFlEWc1Ry1I9W8PPVsXSemFBdWttLc2T/nOojnINhs8/steu0AjUbN7nvT8fE2MDwyzrtnypicMtsenNS1kzqujHHGxgWze1cmGo2KtrZ+3nm3mLHxqel9pI4r2G4q201qPNJt7vH0Hlq27Urnnu2paLVqOjsGefO1a1RUtIvC3FJ2VBJN8ncgc5xS9peIDa/+lIw//4dLbcOrPwVEVcrZbXzc9kPcxMQE+fn5c5xXlUrF7t27uXDhguRYh4eHiYuLIyYmhkcffZSSkhJZ55qfn8/k5OSc46alpREbG2v3uAp32Vxv46YvMXVLTjaCGVIj5qVSF9dhMVvcY98CibZSqU3usY8Fov0XplKbp8wIZhY0e+OUOq7NiPGUScKOYLPZO26IhxdPzl9jPDll95wXNLNguyHhGE9MyLcl0d9Ha1i4xnh8HIsFiSbYbFKTukG9MGLcMzYqaUeqmSWaTqW1scZ4RHL8JrPKZpO6nCpBsyBi3GYcwGRR2Wxyxw8ats5LpW4e7ZXsL9Ukx4OKvIBcNgTmkeqTOuu4CisF2U7xBz7wARobG7l69SpHjx6d2b5r1y5++MMfunVwtxuJ/gEA1Pb3ydpvTgq1Ud6bO7VKxapg0al2NoV6VWgQOrWawbFxGvsGnLIBkB4Vil6rYdA4Tl2n/Kj3bARBYEOKGC0ub+pkcNQ9ET2tRs3mrHgACqpb6R92/9rf+Kgg0hLFFw1nrlQzNr609YQNBi33b09Hr9fQ3TvCqQuVtyQ1OCLCnz33Z4mR8u5hjhy5seIisYIgkLQqjP1PiCJcU5MmLp2t4r2jxYwMu1eA7W4gJiZmTu3al156yWa/7u5uTCbTgkhvWFgY7e22VetTU1P5zW9+w6FDh3jllVcwm83cc889NDc3Ozy+9vZ2dDod/tPZOI4cV0FEmeudQ1Glto+iSm0fRZXaPneCKnWUR6Tt8m1uxl1ZYc5kht2u2CjqtjjWVLbZbNiwwS0Dup1J8AvgQmsTjUP9TJnNaGzU/LOFTq0mzt+f2r4+qnt7CfG0XetNitTQYIraO6jt6WXCZEJnqxagHbRqNWnhIRS2tFPc2kFcoL+s/WfsaNRkRYdxta6F6/WtJIYGuvSHHxXkR3SQH809A1ypamZXTrLTtmYTHxFITKg/TZ39nCus48HN6W6/QW3MjqOta5CBISPvX61h9z2pS3oT9PPxYPe96Rw9WUJTax8X8mu5Z13istx4ZxMS4sMDD2Rz/N0SBofGePvIDXbtTCc4yGdZx7EYPj4e3P9gDuUlLRRcraetpY83DuazbmMiySlhy37dlpPLTz7nljrFEf/wbZqamubY0kvU2XSGzZs3z0QnAe655x7S09P57//+b77zne+47TgK0ihzvXOkRIrLmk4UVVPWJK6Z35YpUcfYCayO8dHCKqo7xAd2yTrGTmB1jA8XV8w4xlJ1jJ3B6hgfKi6fcYwfnnaU3YHVMT5YXjrjGEvWMXYCq2N8oLJkxjGWrGPsBFbH2FrH+EB1ER9IzsJX5577q9UxttYxfrW+iCfjswjQ265jLBerY2ytY/x60w0ei8kh2ODtFvtWx9hax/hIawEPRK4hzODvFvtWx9hax/hk53XuC11LpEeQW+wvFxsO/BSVh2HxjotgNq6s4MZS4p47nAIgpu54a3VMmc00DfXL2nfVdAp1hRMp1OE+3vgZDEyazdQ4WbN4dYQYwanv6WNwzPk/gNWx4ahVAp2DIzT3ur5mYmOqGC2uau2ms989bxtF0a0E1CqBlu4Bqpqdi7DbQ6NRc9/GVeI627Y+iquWXlQhNNiH7dOlmipqO7hWvLRrmqXw8/PkwQeyCQjwYmxskqPHimlodN+bVnehUglkZEWz//FcgkN8mJw0ceFsFcePFDE4uLTq4bcST63OLQ1EIazZTcopDg4ORq1WL1B97ujoWOB0SaHValm7di3V1dUOn2t4eDgTExP09/c7fVwFBWdQVKnto6hS2+dOU6V+fQnWGN/OqtQKKxPFKXYjgiCQ5D9dYqlPvgq1RqViYHyMDpnllQRBICMsBICSdudq5AZ6eRAT4IcFKGpxvlyJp05LxvQa5fw6x9McpQjx8555636+vMFtDxW+Xgbyph3uC8X1GJcgxTnI34uNOfEAXClqoK3L+dR0R4mLDuKePHFN843SZoor3KPeLRdPTz379mYRFRmAyWTm1OlyikuaV1QtYyt+/p7sfXgN6zYkoFaraG8b4I2D+RReb1xRStq3Mzqdjry8PN57772ZbWazmffee29ONNgeJpOJoqIiIiIiHD5uXl4eWq12znErKipobGx0+LgKCs6iqFLbR1Glts+dokp9u9cxXirxraXm8geeo/QjX3C5Xf7Ac7f6VJYNxSl2M8kBYsS3pr9Xlhq0Tq0mMUBck1zZIz9ymR4WggC0DQ3TM+LcTS07SoyclLZ3ujQxrY2PQCUItPYN0drnerR4Q0oMGpWK9r4hajtcW6s8m+ykCIJ8PRmfnOJcUZ3b7M4mPTGMpNhgLBY4cbGKEePSr1tNSw4nL0usmXy5oJ7ymluzdlKn07BzZwapKeLvKv9aAxcuVq9IR9MaNX7kiVwiIv0xmywUXGvgzdeu0d7af6uHd0fwhS98gf/5n//hf//3fykrK+Nzn/scIyMjPPPMMwB87GMf46tf/epM/3/5l3/hnXfeoba2lmvXrvHRj36UhoYGPvWpT8306e3tpaCggNLSUkB0eAsKCmbWC/v5+fHJT36SL3zhC5w8eZL8/HyeeeYZNm/ezKZNm5bx7BVuB1q7B7hS3uRWx1VRpbaPokptnztBlfoRRZX6luCurDBrZtjdgOIU28GWsOxi6sNRPr4YNBrGTFO0DNtxCG3smzItmFXZ24MZi4MKwWLz0uuIDxKd6tLOTieUhiE+yB8/g57xKRMVHd12z1NKHRABvD30pEWJkeurtc327SxyXgjg7aknZ7qU0oWKRibNZrv9HWkWAQS1im1rkxAEqG3toaatx45KsHPjF1QCW/MSCfTzZGx8khMXK5myLBy/XbVnFTabvTFlZUSxOk2sHX3+ai1V9Z1uPDeJcdroK6gFNm5KYsMGsUZ0VXUn77xbIkbm5X5nkqrUUvvIPF+VgLe/J7sezGLrzjQ8PMS6xu8cKeLs6QpGxybnqGTLtS9blfoO48Mf/jDf//73+eY3v8maNWsoKCjg6NGjM+JbjY2NtLXdXGbQ19fHpz/9adLT03nwwQcZHBzk/PnzZGRkzPR54403WLt2Lfv37wfgqaeeYu3atfziF7+Y6fPDH/6Qhx56iCeffJJt27YRHh7OwYMHl+msFW4HBAsYjRMcvVzB9aoWLpU2uk81WlGlXvS4d6Qq9aSiSq2oUjumSq2wchAsDryyfOONNxw2+Mgjj7g0oJXA4OAgfn5+/Nu5Ixi854peWcwSD6uzth+vr6aku5OckHDui0lctL8Vk9nMr67mM24y8URaOjF+fnb7w/SkMk1dbx+HSyowaDR8Yn2ubaEviRe8wvT2G81tvF/dgL+Hgb/bkIMKqfOVsDM9niHjOH84W4DZYuGx9RlE+UkI+0j8+oR59ienTPzpdAGj45NsTIlhbVKU3f7zx2PvuFfLGrle2YJBp+GDO9bgodfasCNhSGr887YPDhs59G4RE5MmMpLC2bw2QcZYbX8gdc7WMVksFi5dq6Osqh1BgB2bU0iICXbYvqPntug4p//b0tLH6dPlTE6a8PLSc9+ONIICZQhvSI5H3vglz3ceE+NTFFytp6JUTEHX6TSsXR9PcmoEKpVg57gyx2MDo3GEz3zxEQYGBtxWE9Z6X3OHTXfaUlg53K1z/Y/+dBwPTy9K6ts5W1wPiJlEG9NjF4pjSUyJkpVVZm2vbO3mRFE1FiA9JtS2+JYL9uu6ejlaWIXZYiE5LMi2+JYL9pv7BjhcXMGU2UxcoL9N8S3JZ3wHjts+NMSh4nImTCYifX14ZHUa2vniW5J2pCaIm//sHh3hYHkpxqkpQr28bItvOXAd5qC6edz+MSMHKksYnpwg0OAhLb7lgC1b/Yem1agHJsbw1eklxbek3qkKktdI3G6cVqPuGR/FS6OTFN+SsiO1XTW9fdw0NSO+pVdpJMW3pMavVtl+6LF2nzKbZsS3tIJaUnxLLfHwtNj4TRbzjPiWWlBJim+pFrEzm9GhUT6W8ZEVO9cvhb2VjENOscpBxUFBEDC5Me3lVjHfKTZbLFgsFtQqlUNOcV1/H4eqy/DSavnU6nW2FScl7JyorqW4q5PMkBB2JyYt2n/235jZYuHly9cZmZhgX0oyKSE2HKBFnOKJKRMvX7jGhMnE/tWpJE5Hnx22M2s8p0prKW3uJCrAl8fyMmzv4KBTDFDR3MXJwhq0ajUf2Z6Dp15nt//88Ugd12Qy89rpQvqGjCREBLI7L2XBd+aqUwzQ2NrH8XPlAGxbn8yquBAHx+qcUyzuauHc5Rqq6joRBIFdW1KJjQp0yL67nWKAgYFRTpwoY3DQiFqt4p7NySQmhNjcz/HxLI1TbKW7c4hLZ6vo7RFTvgKDvFm3KZHwcD/bOyhOscJtyt0611udYmBxx9gFpxIccIxdtL+oY+yi/cUcY1ecYljoGC9QpXbBKQYHHGMXnGJw0DF20ikGxxxjZ51icMwxdtYpBsccY2edYnDMMXbWKQbHHGPFKb59cWgGNJvNDrU7YZKcz/n2Rv675DKVA46v843x9UOnVjMyOUnryJCs46VOp1BX9fYyJXPdjkoQyAgXHYyidufEsnQaNZmRoQBcb3JNpCkvIQqVINDSN0hT74BLtkBcmxXi58WkycTFikaX7VlRq1Vsz01GEATq2nqpbnG/GjVAbGQAa9LFCPe5/Bo6e+T9NpxBEATuWZ9EQmwwFouFE+craGxx37psufj5ebJ/fw5RUaIA1/tnK7l8pXZFrjO2EhziwwOPrmX95iS0OjW9PcO881Yhp94rZegOVqlWuPu4m+d6K5nx4WxdHQ9AYU0bl8oa3bvGWFGltouiSm0fRZXaPooqtYIruJTMPuZC6Z7bBYvFwphpipoBxx0JjUo1o0Jd2SfPwYry8cVHp2PCZKJWpoI1wOrwUASgZXDIacGtnOhpoayBIdoGnHfcfDz0ZMaI6wUvVrv+YCEIAlsz4gGobOmmvc99TmWIvze5qdEAnC2qY2h0aQSxcjNjiI0IwGS28O6FCkaW6DizUakEtm1aRUJMEGaz6Bg3NN+6m7hVgCtrtXi9y8rbOHa8mOGRpb8WzqJSCaRlRvHoB9eTkhaBIEBjfQ+HXs3n6uVaJsbd91CloLDSuBvm+tlkxoezNSsemHaMS93vGCuq1NIoqtT2UVSp7aOoUis4i2yn2GQy8Z3vfIeoqCi8vb2pra0F4Bvf+Aa//vWv3T7AW02Sn+jc1g/1yYrcpkyrUFf19chSoRYEgbRgMdpb2iU/Yumt15MYJI650MlosbdeR1qYmHqd74ZosUatonNwhNquPpdsAYT5+5AWLV6f90vqZF3bxVizKoqwAG8mp0ycul7lVttWBEFg+4ZVBPh6YByb5Pj5ClFQZIlRqQS2b0ohITZ4xjGuaeha8uPaG0/u2jju25GGVqumq2uINw8X0NR866LYjuDhoWPj1lU89EQekVEBmM0WSotaeO1vVygtblnREW8FBTncbXP9fDJmO8a1SxAxVlSp7aKoUttHUaW2j6JKreAMsp3i7373u7z88st873vfQ6e7uU5i9erV/OpXv3Lr4G45AoR5euOl1TFpNtM0MmBHWdYyp8X6+aFXqxmdmqRlZNDOfgtb+vRa4MaBfvEmasP+TenGhWRFiNHZ8q4uxk0mp1Sa18aJysV1PX10j4zaVJl2pHkatOTEicrRl2qaMGGZOx47195mAzamxKLTqOkZGqWkocNuf0kFZRuoVAI7clehVato6x2isKZVcv/Frqe9fXRaNfdvScOg19DTP8KpS6IDLlvtWaYqtaAWI8ZJ8SFYLHD6YhUVtR2S9lFhs7lDldoiACqB2LhgHn54LUFB3kxMTHHiZBlX8+vFFxIOq2QLNpvbVKBt2PAP9GLXg1ns3LcaP39PxsenuHqpltcPXKW2pmv6b2T+9ZRodn7rCgq3irtqrrchaStYIDNuXiq1oko9pymq1EgrSZsFRZVaUaV2qCmsHGQ7xb/73e/45S9/yd/93d+hniV+kJOTQ3l5uVsHtxIQBIEkXzHyWjPg+FsgtUpFcsB0CnWvvIhvgIcH4d7eWIDybvnR4mh/X/w9DEyazFR0ORcNDPD0IDFEHL+ra4vXxEeg12roGzFS2eZ6dNJDr2VDSgwAlyubGBlz39tXXy8Dm7MSALha3kT3wIjbbM/Gx8vA7nvSUKsEGtv6uHyjfkmOMx+VSuDejcmkJosvTs5dqaGk0rXv11V8fAw88EA26enii5iS0haOHi1ieHjlp2xGxQTy0JN5bLp3FR6eOkaGxzl7uoLDr1+ntbnvVg/PJqOTE25pCnc2d9tcL8WcNcZLETGevcZ4KSLGd9ga4yWJGM93jG+3iPFsx7hmaVOpX2tY2lTqQ00FS7rG+Fjb9SVdY3y669pdHTF+6aWXWL9+PT4+PoSGhvLYY49RUVExp8/Y2BjPPvssQUFBeHt78+STT9LRYT+z9emnn0YQhDlt3759c/r09vbyd3/3d/j6+uLv788nP/lJhofl/ZZkO8UtLS0kJycv2G42m5mcnJRr7rYg2c/qFPfKmqxSAsWIb3W/vBRqgMwQawp1l+wJUhAEsqejxYVtHU5PsHmxopNS2dnD0JjzN1m9VkNuvGjrck0zU25IMc2IDSN0WnTrXFm9y/ZmkxITQnx4IGaLhRP5lUuW3hwW5MO29eLfUkl1OyXVbYvs4R4EQWBzXuJMHeNL1+spKGly64OYXNRqFRs2JLLDmk7dLaZTNzQsjeiZO1GpBFalRfDYh9ezZn08Wq2avt4R3j1WzDtvF9LRPnCrhziHDa/8nIzf/qdLbcMrP7/Vp6GwxNyNc70UiviWfW6FYzyhOMYzLHCM74A1xor4luu46wW4nJfgp0+f5tlnn+XixYscP36cyclJ9uzZw8jIzQDT5z//ed58803+9re/cfr0aVpbW3niiScWtb1v3z7a2tpm2p/+9Kc5n//d3/0dJSUlHD9+nMOHD3PmzBk+85nPOH7BAM3iXeaSkZHB+++/T1xc3JztBw4cYO3atXLN3RZEe/uhV4mp0G2jQ0R6OSZJHuPrh4dGg3FqisbBfuL9Ahw+5qqgIE43NNBrNNI2PEykl4+sMaeFhnChvoneUSPNA4PE+PvJ2h8gzNebaH9fmvsHudbUyvZVCbJtWMmKCaewsZ3hsQmKmtpZO+0kO4tKENi2OpFXzxdR295LXUcvCWGBi+/oAIIgcO+aRLpODTMwPMb7N2rYuTbZdmktF0mMCWZoZJyrxY1cLKjH06AjIXph3Tt3IwgC63Li0GjUFBQ3ca24CePYJJtybdTNXEbi4oIJDPDm9JlyenqGOXW6nMTEEDZuSEKnVS9u4Bai0ajJWhNLSko4RQWNVJS10d42QPtbhYRH+JGzNo6wCPl/hwoKt4K7ca63R2Z8OABni+sprBFfYNqsY+wkKZHiS/QTRdWUNXUC2K5j7CSiY5zC0cJKqjvEB3abdYydxOoYHy6umHGMbdUxdharY3youHxGldpmHWMnsTrGr5aXzjjGNusYO4nVMT5QWTLjGEvWMXYCq2P8ak0R/RNjHKgukqxj7AxWx9harunV+iLJOsbOYHWMreWaXm+6IVnH2BmsjrG1XNOR1gLJOsbOYHWMreWaTnZel6xjvFxseOXnqDwMLtsxG8WsvcHBwTnb9Xo9ev3c39fRo0fn/P/LL79MaGgo+fn5bNu2jYGBAX7961/zxz/+kZ07dwLw29/+lvT0dC5evMimTZskx6HX6wkPD7f5WVlZGUePHuXKlSusW7cOgJ/85Cc8+OCDfP/73ycy0jGfQ/Zf+ze/+U0+/vGP09LSgtls5uDBg1RUVPC73/2Ow4cPyzV3W6BWqUj0C6Ssr4uqgW6HnWKVIJASEMyNrnbKe7tlOcV6jYaUoCBKu7oo6uggMlGeU6zXaEgLC6GorYMbre1OOcUA6+KiaO4fpKStk7zYKLz1zt3ANWoVG5OjOVFSS35dC2mRIXjotE7ZshLs68WahEiu17ZyprSOyEBf9Fr3TGAGnZadeas4fL6UmpYewgN9Zh6K3E12aiTDo+OU13Zw6nIVBp2GiNCld54EQWDt6hgMWg0Xr9dRVt2OcWySbZtWoVG750HGGXx8DDywL5sbhY0UFzdTW9tFe/sAWzavIjLS/5aNy1EMBi3rNyWRnhlF0Y0maqo6ROe4rZCwCD9y1sYSHuF/y8Z3+aOfc0ud4ojnv+mmESmsRO7GuX4xMuPDQYCzRdOOsQU2ZrjXMbYIcLJQdIwtFti+2p2OcQB7s1dxrLBq6RzjrFQOFy2PY/zGUjjG6RkcLLt9HeMnk7Jm6hjfCY7xozE5hNxmjvHZrus0rxDH2J3ExMTM+f9vfetbvPDCC3b3GRgQM+UCA8WgVX5+PpOTk+zevXumT1paGrGxsVy4cMGuU3zq1ClCQ0MJCAhg586dvPjiiwQFidf2woUL+Pv7zzjEALt370alUnHp0iUef/xxh85RsDiRo/P+++/zL//yL9y4cYPh4WFyc3P55je/yZ49e+SaWpFYC1X/2/kjGLy9AHE98Rt15XhrdXwybf3CSUoiU6htcJi/VBShVan4TPb6mzdvs+1JaHZN8fahIf5SUoJaEPjU2jybN2ZBwg4W6DMaeSX/BgB/n5eDv4cHEjXLJbdbTBZeu1FK68AQ2VHhbEuOF/tL/GqktmMGs8XCgUtFdA+NsjomjG1pCdLjsWNnNlMmMwfOFdI/MkZaVAj3ZSXNOwEJ+1KZXfP6F9W0crGkAZUg8MiWTEID5hWZlxqnnb8qW8c2WyycvFhJfUsvWo2a/TsyCfL3WuQYtj9w9Nxm+lugtrGbM5eqMJsthAb7sHurKARmE7nfmcSBHbl2nV2DnDtbyeCQ+KYyNTWcvLViivIi5hGkbm1y73hyly/MS0scHhqjuLCJ6sqOmZTFsHBfVufEEhnlb1NTy2gc4TNfeISBgQGXHVgr1vuaO2y605bCyuVumet/9MfjeHh6zf1QamoVoLS+nbNF9QBkJ0WIEWMJx1JSR0fKvkosOXiysBoLkB4TKkaM3WVfgLrOXo4VigKPyWFBomOsdo99BGjuG+BwUQVTZjNxgf48uDoFlUbCMbYzTqn+7YNDHJpOoY709REdY41tx9gi+bAifdzu0REOlokp1KFeXqJjLPXC3d77BJXtY/ePGTlQWcLw5ASBBo+bjrGULQk7Uv2HJsc4UF3MwMQYvjr9jGMs9W5FkPlAN2aa4GC96Bh7aXQzjrGUHantKontE+ZJ3mgupHNsCL1KMxMxlhq/WmX7oUTqcpotUxxtu0HbWB9aQT3jGKslHp7kjh+mON15g2ZjF2pBNeMY2+o/OjTK05lPLclc39bd5Rabg4ODRASH0NTUNMeerUjxbMxmM4888gj9/f2cPXsWgD/+8Y8888wzjI/PTe/fsGED9913H//+7/9u09af//xnPD09SUhIoKamhq997Wt4e3tz4cIF1Go1//qv/8r//u//Lli/HBoayre//W0+97nPOXSuTr2+u/feezl+/DidnZ2Mjo5y9uzZO2aSnMMsKcQ4X3+0KhXDkxO0G4dsSCXaJtzLGz+9gUmzeW6tYwnJxdnif6E+3gR7emKyWCjr6bKjpmujIQp2xQf4A1DQ2j59XHlNUAmsjxPryZa0dTAyMWG3v5QKIIK49nJLqpiKV9LUQc/wqLQdiTa/n0ajYvu0I1ze0kVjT79L6tDz+61OiiA+Qlxf/G5+pahM6YiyssxjCyqxVFN4sA+TUyaOvV/GwJARsDdWwWaTq0ptESAhLpg92zPQadV0dg9x+L0iBobHbas6L7Eq9ewWEurL/ofXkpoqKphXVLRz+K0COruHZtmSOC+VIKu5S616vl0vPw823pvCYx9eT0p6BCqVQEf7IO8dK+atNwqob+jBLAhYVKo5TUHhVnO3zPVy1ZIVVWpp+4oq9aymqFIrqtQOqFIvFZ5andsagK+v75xmzyEGePbZZykuLubPf/6zy+fy1FNP8cgjj5CVlcVjjz3G4cOHuXLlCqdOnXLZ9myUJy8H0UynUANUDTgu/iMIAmnTglvlPfKUlwVBYHVYKADFHZ1OCW+sjRKdibKOLoxOiqNEB/gS7uuNyWzhWqNrSsVRgX4khgZiAc5V1LtFTCQi0IfVcWJq8+niWrcKYwmCwPa1Sfh66hk2TnDyWvWSCVJp1Cp235NGoJ8nxvFJjrxfysio+8QyFiMizI/9u7Pw9tQzODTG4XcLRefzFqPVqtm4KYn7d2fi6aljcGiMI0cKuXK1lqllqPHsLry8DWzcuorHPryB9NVRqDUqeruHOfNeGW8cuEpNZTtmN4rTKCgoLB2KKrV9FFVq+yiq1PZRVKlvb5577jkOHz7MyZMniY6OntkeHh7OxMQE/f39c/p3dHRIrhe2RWJiIsHBwVRXV8/Y7ezsnNNnamqK3t5eWXYdcooDAgIIDAx0qN3JrPIXc9er+ntkTU5pgaKSdMNgv+ybXmpwMBqVit4xI61D8h2UKD9fQry8mDKbKWqzL3kuhSAIbIgXf9TFrR0Mu6BEDbA5JRa1SqC5d5C6rj6XbFnZmBKDj4fouF6qbHSLTSs6rYbd61NRqwSaOvu5XtXiVvuz0es07Ls3HV9vAyOjExx5vwyjG0tOLYa/nyf7788iKMCL8fEpjp4sob5pZShAR0YG8MjDuSQliS+KSktbeePN67S19d/agcnEy1vPus1JPPGRjWStjUWn0zA4YOTC+5WMDC/fSxAFhfkoc708FFVq+yiq1PZRVKnto6hS335YLBaee+45XnvtNU6cOEFCQsKcz/Py8tBqtbz33nsz2yoqKmhsbGTz5s0OH6e5uZmenh4iIsTA3+bNm+nv7yc/P3+mz4kTJzCbzWzcuNFhuw45xT/60Y/44Q9/yA9/+EO+/vWvA7B3715eeOEFXnjhBfbu3QvAN77xDYcPfDsSP51CPTQ5Tvuo43+YAQYPwjzFusMVMmsW6zUaUoJFZ7ywU75TKwgCudHij+ZGa7vTb1JjAvyI9PPBZLFwucE1p9DP00BOnDims5X1bnm7q9Wo2bZa/OMrbuiguXvAZZuzCfbzYkt2IiDWL27scI8zbwsPg44HtmXg5aFjYMjIkTOlGMeXrwSKp4eOB3auJjoyAJPJzMlzlVwvcu/DnrPo9Rq2bklh164MPD11DA2N8c67JZw9V8nY2O1VJsZg0LJmXTyPP7WB3PUJpGZG4ePrcauHpXAXo8z18rkzHOOUO8YxfnOJIsaG29wx9lccY5sojrF7efbZZ3nllVf44x//iI+PD+3t7bS3t2M0issB/fz8+OQnP8kXvvAFTp48SX5+Ps888wybN2+eI7KVlpbGa6+9BsDw8DD/z//z/3Dx4kXq6+t57733ePTRR0lOTp6Zk9LT09m3bx+f/vSnuXz5MufOneO5557jqaeeclh5GpAvtPXkk09y33338dxzz83Z/tOf/pR3332X119/XY65FcmM0NaFt2eEtqy8XVdJRX83a4Ij2BGVePMDk8S6gGkhrMKudk401hJo8ODvM9YgSEkA2BDO6hwZ4c+FRagEgWfWrMVbd1OpUFJoa9acY7ZY+H1+AYNj42xLiGNNZMSC7pLiTLO2tw0M8er1EgTg/6zPIdDTxgO8gyJMk1Mm/nT+BsNjE+TFR7IpOXZuB4lf5WIiUmeKaylt6sRLr+ODW7Pw0EooXMsUi7Juf/9GLWUNHWg1ah7duppAH9tOjJ1l5g4fe2DIyNunSxgdmyTQz5MHtmVg0Gsl+8/gJgEus9nC1Rv1lFSI5UdiIgPYtmkVeqnSSFLnJXFYSQGrRb4DKxMTU1y/3kD59Pj0eg15ufEkJ4XaV2uVtC9vPNL2Ze5go7vROMI/PP+QIrSlcMu4m+b6/3xlodCWRSpkIHFrKWmYJb6VGHFTlVqiv1wBq4q2m+JbadGhN1Wp3WS/tsuG+JbKffab+xeKb6lVKtnXWeq47UM2xLfUajt2pCYC25u7jDbEtzQaOxOctC1bwlmS4lsy7Uj1H5pOoZ4vvgW4RYDLOJ1CPV98y54dOQJW46apGVVqvUozR5XaHQJcU2bTjCr1bPEtwC0CXCaLeUaVerb41ujQKJ9Y/eEVO9fLtSf17PXb3/6Wp59+GoCxsTG++MUv8qc//Ynx8XH27t3Lf/3Xf81JcxYEYWYfo9HIY489xvXr1+nv7ycyMpI9e/bwne98h7CwsJl9ent7ee6553jzzTdRqVQ8+eST/PjHP8bb23H1ctlrio8dO8a+ffsWbN+3bx/vvvuuXHO3Han+Yip0VX83ZhkPv6mBwWgEMQ26bUTeW65QLy8ivH0wWywUOxEtVgkCedHim5JrLW1Ov6WN8PMhISgAC3ChzrUUZa1Gzda0eACuN7TRN2J0yZ6VzWlx+HkZGBmfEMVJ3BzdvCcrnoggX1EM63L5kkZw/Xw8eGB7Jh56Lb0Doxx5v5TxieWLhqpUAhvWJrB1Y7KYOt7ax5vHC+kfdN9bYFfQ6TRs3JjEg/uyCQjwZHx8ivMXqjlyrIieXve9SVZQuBu52+d6uWTEh7M1Kx5YojXGUcHcly1GjMuXYo1xaCB7lzqVOmsJI8a+y7DGOP02jxgnr17SVOon4pc2YvxIdPasNcbujxjvi8hZ0ojx9tAcoqcjxq3GlbEszd1YLBabzeoQAxgMBn72s5/R29vLyMgIBw8eXLDud/Y+Hh4eHDt2jM7OTiYmJqivr+eXv/zlHIcYxLJPf/zjHxkaGmJgYIDf/OY3shxicMIpDgoK4tChQwu2Hzp0aKZe1J2CLSHaeB9/9GoNI1OTtI4M3BR7llSuFZteo2FVoHh9Sno6Fu0/v+WEi19+UWcnJot5ZrtFsNhs8/dPDwvBS6dleGKC8q5uh5R/bakob06KQQBqu/toHRiyqTLtaEsIDSA22B+zxcKZijrMWCSP66hqtFarZveaZFSCQG1HL+UtXbLUoRe7Hiq1it0bUvD1MjA0Os47VysxmS3IUVaWc2w/Xw8e2C5GiHv7RzlypoyxaUfcbarUUm16XKsSQ3lwdxZe0yJXbx4vpr6ld8lUqeWqVYeE+fLQQ2tYty4ejUZNV9cQb719g0uXa5mYNNmwJXX9FyptW2yoSbtbrVrSjoLCLeRumuttSdraUkpWVKmdt6+oUs9qiir1Xa1KvTEwkzX+aTN2FFYOsr+Nb3/723z5y1/m4Ycf5sUXX+TFF1/k4Ycf5itf+Qrf/va3l2KMKwq1SsUqP/GBoLxP3pue1cGiY1vZ2y1bDCI5MBBPrZbRyUmqe3sX32EeapWKtVFitDi/uVVWlHs2gV6epIWL0fILda69CRcEgXtT42dEt6o73LPOIsTPm/UpYpHxs2X19LspCm3FoNOyd2MaOo2ajt4hztyoXdL1tgG+N1One/pHePtMKcZlXj8bHOTNw3uzCQ8Vo+QnzlZwbYWsMwZQqVRkZkbz2GO5xMcHY7FAeUUbr72eT3V1x4oZp4LC7cLdPtc7i6JKbR9Fldo+iiq1fe4EVepknxj7S7wUbhmyneKnn36ac+fO4evry8GDBzl48CC+vr6cPXt2TnjcXQwNDfH8888TFxeHh4cH99xzD1euXLG7z6lTp8jNzUWv15OcnMzLL7/s1jGl+osllqoGemTdzCO9fQiYrllcKdOhVqtUZE2nCtxob5e1r5XMiFAMGg39Y2NUdzvvgG5IiEYtCLQODFHf2++0HRBFt3LjowA4V9HAhJsmlzWJEUQG+TJlMvPejWq3TroA/j4e7FqfgiBAVXMXBdWulapajEA/T/Zvz8DDoKVvYJS3T5cwYlw+VWoQBcD23pdBRsq0cFtJM8fPLK869mJ4eenZvj2NPXtW4+fnwdjYJOfOV3HkSCGdXYO3engKCrcNyz3Xw8qc753hzhDfurMcY0WV+iaKKrV9llp8S2Hl4lTcfuPGjfzhD3/g2rVrXLt2jT/84Q+yJK/l8KlPfYrjx4/z+9//nqKiIvbs2cPu3btpabGtgFxXV8f+/fu57777KCgo4Pnnn+dTn/oUx44dc9uYor398NJoGTdNUTfU5/B+giCQOR0tLuqSvzY4KzQUlSDQNjxM+7D8G4BOrSYnUszbv9LU4vQk6mPQkx0l2jlf2+jyZLY2PhI/DwOjE5Ocd1M5JUEQ2JmdhF6rpmtghEsVTW6xO5voUH/umVa8vlLWSHWzvDrUcvH39WT/9kw8PXT0Dxk5fLKYweGxJT3mfFQqFRtzE9i2aRVqtYqWtn4OHb1Ba3v/so5jMSIi/Hn4obXk5caj0ajo6h7iyJFCTp0qY3DQvZkDCgp3Kss518PKnO+d5c5wjBVVaikUVWr7KI6xwu2IbPVpAJPJxOuvv05ZWRkAmZmZPPLII6jVEqq0TmI0GvHx8eHQoUPs379/ZnteXh4PPPAAL7744oJ9vvzlL/PWW29RXFw8s+2pp56iv7+fo0ePOnRcq9Lav9tQn7ZMqz2faa0nv6uFJN9AHklIn9m+gHnbRycn+FVhPmaLhY+kZRPm5W23vxWr+N071dWUdXeTHBjI/pQUacVfCTvjk1O8fOU6EyYT+9JWsWq63JOUMrHU9vGJKX5/qYCxqSm2JcfPOMkyxApFpu239A5wKF/8PT2Sm05MoJ/d/o7ar2/v5ei1SgD25qaQECbW15SrxGzvvC4U11NU24ZKEHhwczqRwX7YUyB29dhDI2McOVPK0Mg4HgYt+7amE+jvJdn/pn3bH0j3t7+9t3+EU+crGZh2MrPTo8hdHY1KpbLZ3/XjSoxforvVzujoOAUFjVTXdGCxiC9M0lLDyc6KwWDQLujvKEupVm00jvAP/7+lUZ9u6+52i/p0RHCwoj59h7Nccz3cmvl+Rn369+8sUJ+WkrRVVKkVVerZSKpS29lHUaVWVKmtjA6N8umsD67Yud5q726Z7zVyd6iurmb//v00NzeTmpoKwEsvvURMTAxvvfUWSUlJbhvc1NQUJpMJg8EwZ7uHhwdnz561uc+FCxfYvXv3nG179+7l+eeflzzO+Pg44+M335ANDi6eZpkRGEp+Vwt1g32MTk3iodItug+Ap1bHqoAgKnq7KepuJ8wr2aH9rORGRlLW3U11by/9Y2P46wyL7zQLvUbDmqgILjc2c7mxmeSgQKfWNug1GjbER3Omup7L9c2khAZj0Mr+Oc0QFejH6ugwips7OFlay1ObstFpXH/wig8LJDs+gsL6Nk4W1hC0xRNfT3nXbDE2ZcYxMjZBbWsPxy5X8PCWTIJ9Pd16jNn4eBl46L7VHHu/jN6BUd46XcKeLemEBfss2TFtEejvxSN7srl0rZ7K2g4Ky1po7xxg++ZV+Hi59xq7gqennnvuWUV6eiT51+ppaemjrLyN6ppOslZHk54WgcYNv7XbhU2/+m9UBte+H/PY8mYoKCw/yznXw/LM94vN9Z29w7T3DJK9yvG6louRES++MD5bVE9hbRsIsDE91m1rClOixOVcJwurKW/uRBBgW2aC2+xbVamPFVbN6H7sXp2MSu0e+1ZV6sNFFTMR4wdXpyx8ueokVlXqQ8XlM6nUj6xOQ+ume75VlfpgWelMxHiOY+wi1ojxgcqSmYjxHMfYRayq1AeqixmYGONAddEcx9hVrKrUB+tFx/jV+qI5jrGrWFWp32gupHNsiENNN3gsJodggzzVYSmsqtRH227QNtbHkdaCOY7xSmbTr3/h8lwPd9d8L/uu88///M8kJibS1NQ0k1LV2NhIQkIC//zP/+zWwfn4+LB582a+853v0Nraislk4pVXXuHChQu0tbXZ3Ke9vX2BTHdYWBiDg4MzxaPn89JLL+Hn5zfTYmJiFh1bsMGTMA9vzFgo75OXNpsdIk6S5b3djJvkpdsEe3oS7+8PwDWJa7AYayLD0anV9I4aqXJhbfHqyDACPD0Ym5riSkOz03asbF4Vi49Bx9DYOBer3ZNGDbAxNYZQPy8mpkwcv17FlMm964sFQWDH2uSZUk1HLpQxMLy0KbqeBh0Pbs8kNMiHiUkTR86U0NAqX4DNVTQaNVs2JLHjnhS0WjWdPcMcOlZIXdPKK04fEODF7l2Z7NmdSWCAF5OTJq5db+Dg6/mUV7RhcvPvQkHhdmY553pYnvne3lw/OjbB0fNlXC5u5Hq56/PZbOaUa1qKVOpZ5ZqWJJVaKddkF6Vck308l7lc01KkUi9luSaFlYPs9GkvLy8uXrxIVlbWnO03btxgy5YtDDux1tUeNTU1fOITn+DMmTOo1Wpyc3NJSUkhPz9/JqVrNikpKTzzzDN89atfndn29ttvs3//fkZHR/Hw8Fiwj623xzExMfz7xbdspE/ffI9wo7uNE821hHh48Xer1tg+ARtpzBaLhVeKb9AzZmRHTAJrQiPs9he33/xn88AAB8vKUAsCn1ibi6dWu6C7VPq01c7lxmYuNTbj72Hg73JzUEvk4Uim+k5vb+zt543CcgTgI+uzCfKUePsnlW0zz35zzwBvTKdRP5qXTtS8NGrJNO9FUnGHjOMcOFvE+OQU6TGh7MhMlDdOB1J9JyanOHyulJ6BEXw89TyydTVeBhtvcyUeJuSmEwsWmJwycfJSFU1tfQjAPbmJpCWGSfa3bd894xkaGuP0hUq6esR7QFJ8CJtyE9BLZhBIGJL6jiWsSKaq28kgs1gs1NZ2UVDQwPCw+Lfv7W1gzZpYEuJDxPRAJ+1LISfd2mgc4R/+ef+KTam6m9Kp7laWe66HpZ/vpeb6H/9OTJ8uqGzhSqmoP5GXHs3atOiFg3Qhrbqkvp2zxfUAZCdF2I4Yu5CWXNnazYkiMZU6PSbUdsTYBft1Xb0ctZVK7Sb7zX0DHC5emEo9x44LadWSqdQO2Vk8Jbl7dISD5aUYbaVSO3CMxdKh7aZSy7Aj1d9eKvWc7k6m+CXsuAABAABJREFUVdtLpXbEzmJpyfNTqaUixs6mVdtLpZ5jR0ZatXFolM9kf2DFzvVWe3fLfC87UqzX6xkaGlqwfXh4GJ3OPekcs0lKSuL06dMMDw/T1NTE5cuXmZycJDHRtlMTHh5OR8dcEauOjg58fX1tOsQgnpOvr++c5gip/sGoBYEu4widRscfEARBmIkWF3a1y36jG+XrS5iXFyaLxWkl6jWREaIStXGM8g7nBaJiA/1JCArAApypqnf57XR0kB8Z0aEAnCytFWsMugEfDz2714ip6mVNnZQ1d7rF7mx0Wg37NqXh66VnaHScIxfKGJtY2tJJWo2a3ZtTSYkPxQKcu1bL1eJbUyrJx9vAg7tWk5MRjSBATX0Xh47eoK1jYNnHshiCIJCUFMpjj+WxcWMiBoOW4eExzp6t5PDh6zQ0dN+xZZw8tVq3NIU7m+We62Hp5/vF5vo1KVGszxCjx/llzW6PGN8Z4luKKrUUiiq1fRTxreXFXXP93TTfy3aKH3roIT7zmc9w6dIlLBYLFouFixcv8tnPfpZHHnlkKcYIiG+tIyIi6Ovr49ixYzz66KM2+23evJn33ntvzrbjx4+zefNmt4/JoNGS5CcKN5X0ynOy0oJC0KpU9I4ZaR6SVypGEARyI8U1Tzc62hl34qar06jJixZtXGpsdimleGtyHGpBoLl/kKou19Nm70mJxdugY9A4zrnKBpftWYkJ8Wd9ivjm/0xJHe19Cx/4XMXToOOBzRl46LX0Do1y5GIZE5PumxRtoVIJbM1LZG26eG43yls4eamKKTdO9o6PRUVudiwP7FqNj5ee4dFxjpwq4Xx+LZOTyz+exVCrVaSlRfLEE+vIXRuHVqumr3+UU6fLOfTGdWprO9360KegcLtwq+Z6uLXzveIY20dRpbbPneIYK6rUtrndHGMFech2in/84x+TlJTE5s2bMRgMGAwGtmzZQnJyMv/5n//p9gEeO3aMo0ePUldXx/Hjx7nvvvtIS0vjmWeeAeCrX/0qH/vYx2b6f/azn6W2tpYvfelLlJeX81//9V/89a9/5fOf/7zbxwawOkiM+Jb1dTJpdvzGqldryAgSI6LXO+WvDU4KDCTAYGDcZKKwQ355J4DsyHB89DqGJyYocHJ9MoCfh4F1cWKt4fdrGpxy0mej02jYmSmKuJS2dFLf5XjZq8XITYoiISwAs8XC0euVDBvdd7O34utlYP/mDPQ6DV39Ixy9VO62iLcUgiCQmxnDveuSEASBuuYe3j5destqCIcF+/LovjWkJoup3OXV7bx2rGBFRo0BtFo1WVkxPPnEerKzY9Bq1QwMjPL+2Upef+MaVdUdyppjhbuK5Z7rYeXM98viGM9eY1zqfsd4SdcYhwTc3muMbUSMlXJNN/HR6XnyDosYdymOsYIDyHaK/f39OXToEBUVFRw4cIADBw5QUVHBa6+9hp+fRBkdFxgYGODZZ58lLS2Nj33sY2zdupVjx46hnQ7nt7W10dh4U5QpISGBt956i+PHj5OTk8MPfvADfvWrX7F37163jw0g1tsPX52eCbOJqgF5UdKcUNGhrh3oZWBcnrqbShBYFyU6otfb25y6oWtUKjbFiRP/1eZWjJPOp/rmxkbiP11r+EKd6zWBowP9yIkV11qfLK1l1E1pyIIgsDMnmUBvT4wTkxy9XunWydBKoK8n+zelo9Ooae8d4tjlpXeMAVLiQ9l3bzo6rZqu3mEOvVdEd9/Ikh/XFlqtmnvWJbFvRwZenjqGR8So8dnL1YxPLG303Fn0eg1r18TxgSfXs3ZtHHq9hqGhMc5fqOa1Q9cor2hjahm+RwWFW81yz/Wwsub7nNSldYzniG/VKuJb81HEt+xzu4tveSyz+NYhRXxLwQGcqlN8pzNTp3gRoS0rlzuaONfWSKSnDx9Kzp774SL1i1+rKqVhsJ81oRHsiElwSGhrZpPFwu8LChgYH+fe2DhyI24Kdi0mtDVzPhYLfy4oontklDUR4WxLjJ/z+WJCW7Np7hvg9RuiGMqH1q4mzHeWwIGDQluz+0+ZzBy4XETvsJG4YH8eXJOKSkKtQ7Yo1PAYr14oZmxyiuTwIHbnJIuCJG6qqWvt39E7xNsXy5icMhEZ7MveDWloJUpNOHsMW/QPGXn3XDkDw2Oo1Sq2rUsiKTpYwr576xfbsjM5aeLKjXrKa8SsBg+Dlk25CcRH2ygJtgxCW472n5w0UVnZRklpC0aj+GJGr9eQnhZBakoEBr3ja21WitCWO2y605aCwq3C+ju2Cm3NxjrV3KiYJ76Vbrs6hbMCUKX1s+oYJ82qYyzR32H70+OpbLlZxzg9JpRtq22Xa5Jtf3p7Xee8OsZZNsS3nLBv3d7cN7eO8QPZC8W3HBmnVP/2wXniW1k2xLeQX7/YeuzuURt1jKXEJ+UKZCEhviW15l9G/WJxu0UU35ou12QV3/LT2y7XJKd+MYBKgNGpiZlyTVbxrUCDbf0fOfV/rf3HTVMz5Zqs4lshHrbLNcmpX2w97pTZNFOuySq+Felhe05cbqEtd9m8m+Z72U6xxWLhwIEDnDx5ks7OTszz3twdPHjQrQO8Fcw4xZfewmOBU7zwz2N4coL/Kb6KBfj71LUEGWap6S3iFDcM9PNaVSlalYpPZq/DoJK4WUrYKWnv5L26Wry0Wp5esxaNdbKQdEIX2mns6+dQcTkqQeCjuTn4eRhm9ZeyY3v78dJqKjq6CfH25IO5WTOToz3n16b96e09Q6McuFSEyWxha2ocOTERtneQ6ziaobVnkMNXyjBbLKxfFUNecpT7HNNZ2zt6hzhyQXSMI4J92bdBokailHMq8+W4dUzjE1OculRFc3s/ADlpUeRlxix4IJKrSi15XAe+446uQc5dqWFgUCyXEhsVyKa8BLw8b06ysscj+6WBfCfaZDJTVdVBSUkLw8NiVodGo2JVchgZGVF4e8+qBSj3PaOEU/zZ5x5csRPl3TRJ3q3cTXP9T/5X2ikGFFXqRewrqtT2j62oUiuq1GBbldo4NMI/5ChO8UpBdvr0888/z9///d9TV1eHt7f3nJp/S5VStdLx1upI9BUFt4p65KlBx/r6EeThyaTZTHGX/LXB6cHBeOt0jExOUtLlnKJybIA/sf5+mC0Wzje4Vh94S1Iseo2aruFRilqdU8aeTZCPJ/ekxAFwvrKRrkH3pQJHBvmyJSMegCtVTVS3dbvN9mzCAn14YHM6Wo2atu7BZVljDKDXabh/axpZqdOibOUtHD9fcUtTl8NCfHlkbw45mdGoVAKNLb28dqSA0sq2FS1oJQpyRfD443ls25ZKYKAXU1NmysrbOPjaVc6cqaCza/COVaxWuPtQ5vqb3GniW6eLFVXq2Siq1PZRVKnto6wxvnOQHSkODAzklVde4cEHH1yqMd1y5EaKAWr6+zlUV4pereZTGevRqqbfMi4SKQYo6e7geH0NXlodz2Tm3oz2SvSfjWCGG+3tnGqox1ur4+Nr1oj7y4gUA3QNjfDngiIAnszOJNLXZ8a+1HFtYoHi1g5OVdahVan4yPpsfD0MTkeKQYxYHCmopL6rD18PPR/amIV+/ltWJyLFVs6V1VNU345KEHhoXRpRQTYe+NyQVj07YhwW4M2+Telza/i6OVI8m+qGLs5ercFktuDjpWfX5lSC/L0WOQf3R4pn09c/wrkrNTN1jQP8PNmYm0BkqMQD9y2MFC8cioW21n6KS1poa+uf2R4U5E1aagQJ8cGo1Q6+c1QixQorkLtprl8sUmzFbsTYhUixFbsRYxcirVbsRozdYL+uq4+jhZW2I8ZusG8vYuxKpNjK/Ijxw9OOsn07i0eKrSwaMXYyUmxl0Yixk5FiK0MT47xaU0S/RMTY2UixlcUixs5Giq0sFjF2NlJsZbGIsRIpXvnIjhT7+flJ1gy8m4nz8cdPJ6pBV/TJq/ubGhiCt1bHyOQE5b3yawZnhobirdMxPDlBkZNK1CHeXmSEhQDwfq1r9YYzI0KJ9PNh0mzmREWty2+kBUFgZ2biTJmmEyWu25zN5rQ4EsMDZxSpe4aWRpgqLNCH/fdkoNeq6egb5vC5EozjS1vH2EpyXAgP3bcab089QyPjvHmiiPLajlsa2Qzw9+LBXVlsXpeIXqehb2CUoydLOHm+guER96uCuxNBEIiMDGDP/at5aP8akpNCUakEenqGOXe+igOvXuXa9QZGVvh5KChIocz1C1FUqe1zp6lSv7lEEePbWXxLUaWWRokY3/7IdopfeOEFvv3tb2M0GpdiPLctKkEge7o8043udlkTjUalIjdMTHHN72jBLHOS0qhUbJhWor7S2uL0TXxzXAxatZrO4RHKOuQ751YEQWBnahIalYrm/kGKWp1z1Gdj0GnZmyPWRqzt6qWwyfXUbCsqQWBndjIRAT5MTJl462o5Q0tQqgkgJMCbh+7JxEOnpWdwlDfOFjM0ujyOU3CAN4/uyiIm3B+T2cK5a7Wculy15HWU7aFSCaQlh/Pk/rWkJYcjCFDX1MOrR65TUNLkUv3s5SIoyJstW1L44Ac2kLs2Dk9PHWPjkxQVN/Pqa1c5cbKMltY+JbUa+NnPfkZ8fDwGg4GNGzdy+fJlh/b785//jCAIPPbYYws+Kysr45FHHsHPzw8vLy/Wr18/R6F4x44dCIIwp332s5911yndsShzvW0UVWr73Gmq1EtSx1hRpZZEUaVWuJXIdoo/9KEP0dfXR2hoKFlZWeTm5s5pdzOZgaGoBRVdYyO0jQ7J2nd1SBh6tYa+8TFq+ntlHzsjOAR/gwHj1BTXnaw57KnTsSFGdK7PNzS6dKP29zRwT2KsaKumkQGjvJJTtgjz82bLqun1xVWNtPfLu8b20KhV7MtLJcDbg5HxSQ5fLWPMTWWg5hPk58XDWzPx9tAxMDLGobNF9A6676ZvD4Ney/1b0tiQFYcgCNQ29fD6e0V099+ask1W9Hotm9cl8sieHMJDfDGZzFwrbuLg29epbey+LRxKg0Er1jp+fB07tqUSFuaLxQJNzb28+14pB1+/RlFxM2Njy5MdsNL4y1/+whe+8AW+9a1vce3aNXJycti7dy+dnfa1EOrr6/m///f/cu+99y74rKamhq1bt5KWlsapU6coLCzkG9/4BgaDYU6/T3/607S1tc20733ve249tzsRZa6XZlkd46VYY6w4xnZRyjXZZ6kdY89ldoyXYo3xSnCMRycm3dbuFmSvKf7Qhz7EyZMn+cAHPkBYWNgCBcNvfetbbh3grcCaP/+9y4cXrCk2m2y/R7BML1B5p7GKkt5OUvyD2R+fKrkG2VbZmQstjVxqbSHM04un0rLnXlsH7FR2d3O0uhqtWs0zOWvw0C4sFyNZqmn6V2Aym/nTtSL6jEayI8LYkZjg8Phh4Vrg1wvKaOkfJNLPh8dzMhxWPpbabjFZeKeoipqOXrz0Oj60KQsPnVa+arTE+IdHx3ntYgkjYxOE+Xvz8IYMNGqVW8slWfcZMY5z5EIZfUNGdFo1+zakER5kY72Gm0omze/f0TPEyYuVjIxOoFIJbMyJJz1x4d+048d1zzgtZgt1jT1cKahn1ChO5CFB3mxYm0BosI8N+/LWCMsv1eT8GuT+/lEqK9uoru5kclJ8qFKpBGJjg0hZFU54uJ/N4xqNI3z22aVZU9zW1e2WNcURIcGyxrdx40bWr1/PT3/6UwDMZjMxMTH80z/9E1/5ylds7mMymdi2bRuf+MQneP/99+nv7+f111+f+fypp55Cq9Xy+9//XvK4O3bsYM2aNfzoRz9y+PwU7q65/icvL1xT7MhaVEWV2r79u1mVWrRlf5JQVKkVVWrj0Aj/uOaJJZnrE7/1r6jmvSB2BvPYGLXf/tpdsaZYtlPs5eXFsWPH2Lp161KN6ZbjilPcZRzhlYoCBOCTGevw1kj8IG38LY1OTvKbG9eYsph5YlUGsb7+s/ov7hRbLBb+XFRE1+goa8Mj2BYXt6D7Yk4xQFP/AK8XlSEAT+VkETLvGkiNHxY6QIPGMf50pZBJk5mtSXGsiY6w23+x7ZhhYsrEgUtF9I+OER3ox0Nr01BL3bVkOsVYoHdolNcvljAxZSIuxJ89uSloBImZ1QWnGGBsYpJjF8vp7BtGrVaxO28VceGB8/ovjVMMMD4xyZnLNTS29QEQFxnIlrxEPOzU311qp9i6fWrKRHFFK0VlLUxNiV9YfEwQedmx+PrcrGO4kp1iK1NTJupqu6iobKen5+YbaW9vA8lJoSQlhswp67SUTrE7JkrrJNnU1DRnfHq9Hr2NGpYTExN4enpy4MCBOSnQH//4x+nv7+fQoUM2j/Otb32LwsJCXnvtNZ5++uk5TrHZbMbPz48vfelLnD17luvXr5OQkMBXv/rVOcfYsWMHJSUlWCwWwsPDefjhh/nGN76Bp+fChyuFm9xNc72zTjE44Bi7KMC1qGPsooDVbMc4LTqU7fPrGLtof1HH2EX7iznGrgpwLeoYu+AUg4OOsQsCXA45xi4IcC10jFfjq5s7v7giwOWIY+yKAJcjjrErAlyLOcaKU7yykO0Up6Wl8de//pXs7OylGtMtxxWnGOBvVUU0jwyyLjSKreHyIq2nGuop6GwjytuXD6auntXfsYhzQ38/h8rLUQsCf5+dg9+8PwhHnGKAI2WVVHf3EubtxQezV6Oaf1dw0CkGKG4R1ajVgsAHc7MI9va029/edutxe4ZHefVyMVMmM1kx4WxLjbfd3wmnGKCtV6xhbDJbSAgL5P6c5AVvoO3ad9ApBtFhevdqJU0d/QjAPVkJZCaEz+q/dE4xiJHZkqo2rhQ1YrZYMOi1bM1LJC4y0Gb/5XKKrYwaJ7hW1EhVrZhmKwgCqUmhZGdE4+Wpvy2c4tn9e3qGqapqp7auayZ6DBAe5se2e1Pw8NDdNk7xfL71rW/xwgsvLNje2tpKVFQU58+fZ/PmzTPbv/SlL3H69GkuXbq0YJ+zZ8/y1FNPUVBQQHBw8AKnuL29nYiICDw9PXnxxRe57777OHr0KF/72tc4efIk27dvB+CXv/wlcXFxREZGUlhYyJe//GU2bNhwR9TZXUruprneFacYFFXqxezfaarUcxxjF51iuDNUqe05xooqtbRjvJROsTuywqz25GaG3a7IdorfeustfvKTn/CLX/yC+Pj4JRrWrcVVp7hmoJc36srQqdR8Mn09erWNdBgJp2xobIKXi69hslj4QEom0T5+0/0dc4otFguvl5fTNDBASlAQDySvmvO5o07x8PgEf8i/wYTJxPbEeHIiwud2kOEUWywWDhdW0NDbT5CXJx/MXT1TdspZpxigpqOXY4WVAGxPS2B1dJiNg0vYd6B8UFNXP0fyK8SJPDyIXdk2Ur/c4BSDGPU6e6OOikbR8ctKjGBjZpz4MmKJnWJr/+6+EU5fqaJ/UBTWWRUXwqY18ei0c3+/y+0UW+ntG+FqYQMt0yWQ1CqBtFXhZKdF4WGwEdleoU6xlakpEw0N3VTXdNLePoCHh44PPLEOlUq4bdKnHY0Uy3WKh4aGyM7O5r/+67944IEHABY4xVabH/nIR/jjH/84s+8jjzyCl5cXf/rTn2yO/cSJE+zatYvq6mqSkpKcvgZ3OnfTXO+qUwx2HGM3OMUAJQ3tnC2qByA7MYKNGdOOsRucSoCKtm5OFtpwjN1kv7arl2O2IsZust/cP8DhooWOsTucYrBTrskNTjGIjvGr02uLFzjGLjrFsIhj7KJTDPZTqV11isG+Y+yqUwwLHeNHY3IImXaMXXWKQdoxXkqnWCnJJB/ZQlsf/ehHOXnyJElJSfj4+BAYGDin3YkMTIxhnHJ8oXmibwCBeg8mzCZKeuUpL/vo9GQGhwJwsa1J1r4gRtG2xooCV5U9PbQPOydG5a3XsTleFBI539DE8LjzIg2CILArNREPrYaekVEu1DYuvpMDJIUFsiFJHOP7FfU09w64xa6VmBB/9uaKitfV7T2cLK6RrQzuKCqVim05iaxLE8+nqLaNY5fKl1UZOjjAi0d3ZZOVIiqhVzV0cfD4DVo73XtdnSUwwIs92zN4YGcmYcE+mMwWSira+Ntb17ha2Mj4MpW3chcajZqkpDD23r+aJx/P494tqxa+dFkCPHVatzQAX1/fOc2WQwwQHByMWq2mY17JuI6ODsLDwxf0r6mpob6+nocffhiNRoNGo+F3v/sdb7zxBhqNhpqaGoKDg9FoNGRkZMzZNz09fY769Hw2btwIQHV1tazrdrdxN871rqCoUtvnThPfUlSp56KoUttnvvhW9ZD7KqgouA8bIUz73G1iJec66sjvaWZTSBwbQmId2kcQBHJDI3m3qYbr3a3kBEegllqTaoN14dEUd3fSPDRI89DAzWixg4R4eZEREkJpVxdnGhr4YEbmouJJtsiKCKOis5v2oWFO19axPz1Vtg0rnjodu1KTOFxcwY2WdmID/YkL9HfanpW8hEj6Rkapau/haGElH9iQhb+n62sorMSFBnD/2lUcv15FZWs3giBw3+pEp67nYgiCQG5KNH5eBk5dr6aps59DZ4vZuz4VXy/3nZM9NGoVG7LjiI0M4MyVaoZGxjlyppT0pDDWZ8Wh1agXN7LEhIf68cCu1bS2D3CtqJHu3mEKy1ooq24nMyWCzJQI9DrZt7Zbire3Yc6a4jsNnU5HXl4e77333sx6X7PZzHvvvcdzzz23oH9aWhpFRUVztn39619naGiI//zP/yQmJgadTsf69eupqKiY06+yspI4G3oKVgoKCgCIiIiQ7KNw98317iAndbo0YmkT+WWiU7w2PcZt9jPixRdIZ4vqKawRq0zMRIzdQEpUMAAnC6spaxKzlrbNX2PsAlbH+FhhFdUdPQDszrKRgeUkVsf4cFHFjGP8QPZC8S1nsTrGh4rLZ1SpH8myIb7lJFbH+GBZ6Yxj/FhaBgate+Yzq2N8oLJkxjF+MiUTL50N8S0nsDrGB6qLGZgY40B1ER9IzsJP4mWpXKyq1AfrxYjxq/VFPBmfRaDBY/GdHcDqGL/RXEjn2BCvN93gsZgcQjwWim85g9UxLh1sZrWfY/6EwvIiO336bsCaKvD/XTlMw9QIx1oq8NboeCZlA5ht31zN83Jupsxmfl2Sz+jUJPtiU0gLCJm3g1Q6tLj9vYYairo6iPL25QOpmQhSOT0SdkbGJ/jfggKmzGYeXLWKVUFB0/1tm5FKq+4eHuUvBUWYLRb2p6eQGBQ43V/CziJpz6cr6yhq7cBDq+Gpddl4S92MZaQAT5nMHLpSSsfAMP5eBp5cvxr99CTiLlXqmtYe3r1RhcUyN7VMdmqwg2Pq6hvmnUvljI5PYtBpuH99KhHzlamXOF15atLE5cIGymvF6J63p56teYlEhfnLPK68W4yc8VssFppa+rhW1Ehfv/jWWKtVk2F1jm0Ihi39GmSZH9jYbDSO8LnPPbBiU6qcsfWXv/yFj3/84/z3f/83GzZs4Ec/+hF//etfKS8vJywsjI997GNERUXx0ksv2dx/fvo0wGuvvcaHP/xhfvazn82sKX7++ec5deoUW7dupaamhj/+8Y88+OCDBAUFUVhYyOc//3mio6M5ffq0S9dA4fbH+jv+6W8Xpk/LTd9VVKkdt39XqFLbtWV/UlFUqe0/AN7uqtSzMQ6N8Nzax1fsXL8U9lYyDr0+GxmRV8NUbv+VTLJvMB5qLcNTE9QM9Ti8n0alYk2IGInI72yRnYa0ISIatSDQMjxI05D89FVvnY686UjIucZGppxMIwr28mRtlGjnVE09Ey6m82xJiiPIyxPj5BTHy6rdko6sUat4ICcFL72O/pEx3imqcmvaFEBSRBA7lzC1bD4hAd48tj2LYD8vxiameOt8KeUN8lLxXUWrUbMlN5F996bj7alneHSco++X8f7VasZXSN06QRCIjQrk0b057LgnBX8/TyYnTdwoaeZvb17j6o0GjGPuSxFTcJ4Pf/jDfP/73+eb3/wma9asoaCggKNHjxIWJmoBNDY20iazxvrjjz/OL37xC773ve+RlZXFr371K1599dUZxWSdTse7777Lnj17SEtL44tf/CJPPvkkb775ptvP707gbp7r3cmalKVNpc6MD2fr6nhgieoYRwazM+vmfHe62M2p1CGB7FvqVOrVS5hK7bMMdYzTMvC4nVOpk7KWNJX68bilTaV+OCpnyeoYK6xcHHKKk5OT+bd/+ze7DywWi4Xjx4/zwAMP8OMf/9htA7zVaFQqVgeIKUs3elpk7ZsdHIZGpaJrbISGoX5Z+/ro9GSFiA+L55qdm/ByIyPx0moZGB/nmsyHzdlsiInGz6BnZGKC9+tcWw+sUavYl7EKjUpFc/8gl+rd87Dgqdfx4BpxEmzqGeB0mfud1lWRwezIFoV5ypo6ee9Gtdud79l4eeh5eGsmCRGBmC0Wztyo5cyNGqZMS3dMW0SF+fPEnhwyksS/g8r6Lg4cK6C6sWtJXwzIQRAEEmKDeWxfDvdtSSXA35PJKRNFZS387c1rnL9aw8CQ8VYP867nueeeo6GhgfHxcS5dujSzvhfg1KlTvPzyy5L7vvzyy3OixFY+8YlPUFVVhdFopKCggEcffXTms5iYGE6fPk1PTw9jY2NUVVXxve99745/2+0sd/Nc727uJMe4vHkJ1hgrjrFdFMfYPopjrLAUOOQUnzp1iitXrpCQkMDGjRt59tln+e53v8sPfvADvv71r/PEE08QGRnJJz7xCR5++GG+9KUvLfW4l5XswAhUCLSMDtI55rhwlYdGS1ag6Ehc6ZQ/Ia6PiEarUtExOkx1v+NRais6tZqt02vrrrS0MDg2JtsGiI7srlWiM1ja0Uldb59TdqwEeHlwX2oiAFcbW6jrcc2elRBfL/Zkr0IQoLy1i4vV8oXKFiM1KoTda5LFibyth2PXK5fUSdVo1OxelzIjwFXe0MkbZ4sZHHHuu3QWrUbN5rUJ7N+Rib+vB2PjU5y+XM3R98voH3TfROQqgiAQHxPEo3tz2Lk1jZAgb0wmMxXVHRx86zrvnS2no9s58TkFhTudu32udzfL4hhbxbdq2rhUugSOcc4Sim+FBLIvJ+X2Fd+y4RhPuN0xzry9xbfuMMe4S3GM72gccopTU1N59dVXqays5EMf+hAtLS0cOHCA//mf/+HUqVNERUXxP//zP9TX1/OP//iPqN0kOrBS8NbqWeUnClAU9MqLFueFRopp0CODtAzLS4P20urIDROVgM+1NmKyyL+ZpwYFEe3ry5TZzOmGBtn7W4ny82VNpJhGfaKqFuOka+mzqWHBZEWJkfDj5dUMGN3j5MWHBLAjXXS4r9e3UtDgfIRciuSIYPbmpqBWCTR09fPW1TKX08rtYRXgenBTOnqdhu6BEQ6eLqS+vXfJjilFeLAvj+3OJi8zBrVKoLVzgIPHC7lc2MDklPseBlxFEATiogPZvzuLffdlEhMZAEBjcy9vvVfM4XeLqG/ucesDmILC7c7dPtf39Y9QUePeZSq3uyr1qsilVaWODwlQVKntEOzpqahS2+F2V6VWWFnIkuSLjY3li1/8Iq+//jrXr1+nvLycs2fP8pOf/ISHHnrojpsgZ7M2SFSVrBrsYnjS8T9ob62e9ACxxNJlJ6LFeeFReGg09I+PUdLdKXt/QRDYER+PShCo7eujts/5qOzm+BgCPDwYnZzkZK3rE+PWpDjCfbwZnzLxdqn7Iq7pUaFsTBYfQs5VNVDR1u0Wu7OJCw3gofXp6DRqWvuGeONyGcYlXmcbHerPk9uzCQvwZmLKxDtXKrlU2rDsjp1apWJNejRP7FlDbEQAFouFospW/vZOAbXN3SsmpRrE339EmB+7t6Xz+ANrWJUYikol0NkzzIlzlbz69nWKK1qZmFi+0lcKCiudu3GuHzVOcORUCeeu1lBa5d6XqcvqGC9FKrVSrsku8x3jJUmlVhxjSTyX2TFWUqntc+bMGR5++GEiIyMRBGHBsqeOjg6efvppIiMj8fT0ZN++fVRVVdm1uWPHDlHcdl7bv3//TJ+nn356wef79u2TNXb36NTfoQiCZaaFe3oT6emLGQvF/a0IAnMbEk2A9WHRCEDDUD8dxiFRsU6yWeY0nUbFxkhRufJiWxMTZpOdfW82y6wW6OXJ2ggxjft0Yz2TNmxYJNrsPhq1ij2pSeLE1dNLZW8PFhVzmwN2rE2tVrEvcxUeWg3dw6Ocqq7DjEWyv6PjRIDchEiyY8VzPlFaQ0NP/6LjQWDh+Uw3W30jgnx5eINYLqFrcIRDl0oZGhu3a9/eOTjSvDz17N+ayepEMWp/o6aNwxdKGR6fxCIIizTHvxtHroWvj4H7t6Zx/5Y0fLz0jBonOHGpirffL6V3aPTmMVSCzbbwj0hskucvNR6pNu98/P092boxmQ8+nEd2RjQ6nYahkXEuFzTw5zfzuXC9jv7hsYXjlGhS45FsEt+LlH0FBYVlwmLBQ68hJUF8gX3xWh1llW3zp2NR/Fai2eo7uy1IpS5rEpX55zXBjM222HEz4+atMS5txGK2ODxOSfvTx0+NmCu+daa4zj32p1vi/DXGRdWYTa7bt7Zo/7lrjI8UVmKeMsu+zlLHtbnGeMokYUuw2ewdO8TDiyfnrzGenFr0vOc0s2C7IeEYT0zIsyN5bAEfrWFBKvXA+LitPwEsFsFmk3o4MFvAoF6YSt07ZpS0ZauZJZrFIqBTaRemUhuHbY7fZFbZbFKX505jZGSEnJwcfvazny34zGKx8Nhjj1FbW8uhQ4e4fv06cXFx7N69265w48GDB2lra5tpxcXFqNVqPvjBD87pt2/fvjn9/vSnP8kauyynuLS0lH/8x39k7dq1REREEBERwdq1a/nHf/xHSktLZR34dmRtkJjKXNTfJjqWDuKvN5A6XZLpUrv8da5ZIWH46Q2MTk1yraNV9v4A66Oj8dbpGBwf50qrczYAQn28WRcjRs1P1dQxPO7a20Rvg569GavEiba9i5JW+dFwWwiCwJbUOFaFB2G2WDh6o5L2fvevJQ3x8+LRTZl4GXT0jRh5/WIJvUNLu8ZWrVKxOSue3etS0GrUtPcOcfDUDRpuQTo1QGxkAE/sXUNuRjRqlUBb1yCvHb/Bhet1GMdXhkr1bDw9dORlx/KhR/LYvC4Rf18PpqbMlFW1c/Dt6xw/XUpTa6+SWq1w13I3zvWCIJCXFUt2mjjPX7xW5/aI8Z0kvqWoUi9EEd+yz524xnglR4xHJybd1uTwwAMP8OKLL/L4448v+KyqqoqLFy/y85//nPXr15OamsrPf/5zjEajXQc2MDCQ8PDwmXb8+HE8PT0XOMV6vX5Ov4CAAFljd7hO8ZEjR3jsscfIzc1l7969M2U0Ojo6OH78OPn5+Rw6dIi9e/fKGsBKxFqT6/tX38TD+2btQrPFwsuVVxmcHGdHWDLZgZE3P5Oo82uZLm7XOzbK78qvYwE+siqbMA8J9VOJ+3NFdw9H6irRqlQ8vTr3Zk05qXrHNr7V6p5e3q6sRCUIfGR1FsGes+q6SdixVc7NZDZz4EYJncMjRPv58ujqdFTTBdsk6xdLzTvT9vMbW7hQ24RKEHg4O41Yfz+Hz8uefZPJzNsFFTT1DKDXqHkkL4MQXy+31S+29h8yjvPWlTL6R8bQadTsWbOKmGB/WceQU5vZ2n9g2Mh7VyvpmRa7SosLZXNGPFqNjfRGuXWNJbA3nsHhMS4V1tPY2geIAl05aVFkrgpHMy/l8lbUNba13WKx0NYxQGllG03T4wbw8tSxKjGMlIRQvD0X1liUPIDc79fGNqNxhM/9w74VW7vwbqpbeLdxN871P/3NsZk6xRaLhfyiRgrLxZfHm3ITyFgVMbOPK/WLrditY+xC/WIrdusYyxinVH+7dYzdYN9uHWM32LdXx9iV+sVWFq1jLGnLsUli0TrGMn+j8+sOL1rH2EE7Uv0Xq2PsbP1iK4vVMXa2frGVxeoYy6lfbBwa4Z+WqE5x8lf+FbXe4LI90/gY1f/2NZqamuaMUa/Xo9fbeja6iSAIvPbaazz22GMAFBUVkZ2dTXV1NUlJSTP9YmJi2LVrl90KFLPJyspi8+bN/PKXv5zZ9vTTT/P666+j0+kICAhg586dvPjiiwQFBTl8rg47xTk5OTz66KP8y7/8i83PX3jhBQ4ePEhhYaHDB1+pSDnFANe72jjdUYOv1sDHktbPOIOLOcUAxxqqKO3rJNbHnycSVts+uITzZTHBXyqKaB8ZJjMolPvjk6f7O+4UWywW3iqvpLa/j3Avbz6YmTkzfjlOMUDfqJE/Xy9iymxmc1zMTPTYWafYYrFwvKyGys5udGo1H8xdTaCnh0PntZj9SZOJN6+V094/hF6r4dG8dELmfa+u2LcyNjHJsWuVtPWJKfLbMhLIiAlz+BjOOMUgOv5XyhspqhGjGr5eBnauTSY0wGde/6V3iq20dg5wubCBnn4xHcbLQ0deZgzJcSEzD08rxSmezcCQkYrqdqrruhifXmcsCBAdEUBqYhjREQE3H85uU6e4ravbLU5xREiw4hTfgdyNc/1spximHePiJgrLRGHNTWsTyEgRHWN3OMVgxzF2g1MMUNLQztmiemCeY+wGpxKgsr2bEzdsOMZusl/X3cfRG5ULHWM32W/uH+Bw0ULH2B1OMSx0jB+ejiDbt+X4JNE9Osqr5SWM2XKMXXSKYRHH2EWnGOw7xq46xWDfMXbVKQb7jvGd6hTP51vf+hYvvPCC3X3nO8WTk5MkJyezceNG/vu//xsvLy9++MMf8pWvfIU9e/Zw7NixRcdz+fJlNm7cyKVLl9iwYcPM9j//+c94enqSkJBATU0NX/va1/D29ubChQsO62A47BR7eHhQUFBAamqqzc8rKipYs2YNRuPtXwvUnlM8Pmnht9WXGDNNsS8qjRRfcQ2SI07xwPgYL5dfw2yx8GTiamK8/RfuIOV8mQVah4f4a0URAP8nPZtQT29ZTjHAsHGcVwoLmTCb2B4Xz5rw8Bn7trDncJS2d/JedS0qQeDJrAzCfX2cdooBpkxmXr9RSvvgMH4GPR/MXY2HVuvQeS1mf2JqijevldMxMCw6xrnphPjYcIxdcIpBdFBPFddS1SqKe+XER7A5ddZbejvHcNYpttLSNfD/Z++9w9u6rnTv30EhwAoSBHvvVRLVbclFsuReYztxycR24kzKpFwnM8mN5xt7Zm48cfpkJsmdJL6ZiRPXuNuyLRfZkq1eKYq9dwLsBSABopzvDxAQCyoJSpR03ufhI/tgn7U3QBAb737Xehf7TjVjMk8jCLC2IJ11BelnSdw5JMXO6URaOgc5XtOJadKZghWniWBDWQYZKXHIvH4zOH+k2AWb3UFn9xANLQb0/ePu6xHhYeRnJ1CQk4gm2stms8JJcf7/XvpGabeYaf7JP0qk+CLEpbjXzyfF4PxzPXGmcwExDhUpFgU43eCBGIeIFIsC1LZ7IMZe/AqCfl4yaOwZ5OOqecQ4VPEFaOsf5r35irE8NPERZhTjecRYpvDyQgdLxvFBjENAigEGpky8Wle7kBiHgBSDD2IcAlIMMGE183Jz9QJiHApSDGC2T/Nq+0JiHApSDDDtsPJmd9UCYrxSSHEoDsBd8VISdCFRigFOnDjBww8/zOnTp5HL5ezcuROZTIYoirz77rt+1/PVr36VQ4cO+T2YbW1tJS8vjw8//JAdO3b4jQtB1BRnZ2fz9ttve3387bffJmumJ+7FDKVMzpo4pyp6YrA7qHoajUrNqnincnhQ3xF0LU5qVDRFcc7WUB93Lq6WJ1qlYmums6bpYFcn45bF13OUJCVQoJup2W1ocpo+LAEKuYybyouIVqsYM1t4pyZ09T5hCgW3rC0mSROFxWrjjZN1DE54L+pfLORyGdeszmNjvvPU/3R7H+9VNoa0rsgb0hI03LVtDXlp8YginGzs5o39ZxhZ5hpnbxAEgfysBO6+fi0bV2USppQzMjbJBwcb2LW3hr6BsfOyrkCgkMvIzUrgxmvKuevGtZQXpaJWKZicmqaqrodX3jnF23uqaWztx2pdOa2oJEhYKqS93gl3jXGJc78/fKqN2kbJlXo2JFdq3/DUrinkfYwlV2qvuNRdqSPClCH7AYiJiZnz448Qe8P69euprKxkdHSUvr4+du/ezdDQELm5uX7vNZlMvPDCCzz88MN+x+bm5qLT6Whubg54bQErxS+99BL3338/N954Izt37pxTZ7Rnzx52797Nc889x1133RXw5CsVrlOWXx5/c4FSbHfImLJZ+e+mo9hEB3dklpMVFedVKXbMO0Y0Wqf575qT2EUHt+eUkBOjnXeDlyOmmesT0xaerj6FzeHg+pwCSrQJPscvvO5U8F6praV3YoJMjYbbi4uReTnuFLweczv/sdhsvHjqDGNmCznaOG4pLpyris4bvyC+h/1n2DTJyydqmLbbKUrSsbM472zKbZD71fzxFquNt07U0T9uQq1UcNv6EnSzFOOga429jXdAU+8gH1e14BBFdDGR3LCukKhwVciUTV8Kb3P3IAeqWpm22pHJBNYXZ7AmN3VW6u/s+EEqyItUQi3TNqoaeqhp0mOfab+VlqRhQ3kmurgozzcHtJ5lVpZnYLc76OodoanVQE/fqHtahUJGdkY8+dmJJCfGeFfAg0i3npoy8XdfkdKnJZx7XIp7/W//nweleEYyWFBjPCuVes74JSjIPmuM3XEWryD7rDEOYp3exvusMQ5BfJ81xiGI76vG2B0nSKV+9tw+U6kDeg6+N1e/Ncb+1upH+fVbYxxgHG/j/dUYu4cvUkH2V2PsL44/Bdlit7Gr5zQGLzXGvtY/ZTTxyLrbV6x/yFLjeVKK56OpqYni4mLeffddrrvuOp/x/vSnP/G1r32Nnp4ev7XC3d3dZGZm8vrrr3PbbbcFtN6AleLPfvaz7Nu3j4iICH7xi1/wwAMP8MADD/CLX/yC8PBw9u7de1FskoEgXKGkPM6ZdnxssDOoe6OUYVQkOO892Bf8qW10mIpNKc4Nc393+6JOHQVBYEduLnJBoHNsjJqBgaBjuKBSKLihpBCZINA2PMKpXv2iY7mgjYzg+jKnI3WDYZATnYt3y54PlVLBretLSIyJxGy18eaJ5VGMAQpSddy6qQR1mILBcROvHKymb3jc/40hQH66jru3ryEjKRaHQ+RYbSdvHqhmePz8qMYAqjAFG1dl8bkb11KSl4QgCPQYxnhjzxn2HGpgcGR5fg+hglzuJL/XXl3KZ29bz/rVmcREq7HZHDS3DbD74xpeeusEx053MDxqWlH9mmcjlCfHEi4+SHv9XCxwpV4Gxficu1LXSq7Us3GuXamXRTGWXKm94ly4Ut9yAblSLzeMRiOVlZVUVlYC0NbWRmVlJZ2dTr700ksvsXfvXndbpmuvvZY77rhjDiF+4IEHePTRRxfE/uMf/8gdd9yxgBAbjUa+973vcfjwYdrb29mzZw+33347+fn5QZlCBqwUX0rwpxQDGK0W/tR8DLsocmfWKtLC4zzGmq8UA06lueYk0w47N2QWUByXOOsG30oxgM3h4C81lYxZzKxNTOHqjByf4+deP/ufJ3t72d/ZiVIm4/Plq9GoF9YZ+lOKXajq1bOvpR0B+Ex5KemaGJ/j3fF91Oqe6dGzr6kdgB1FuZSkJC5ZKXbBMm3jrZNOxVilkHPLumKSNNEhVYpdmJiysPtEA0MTk8gEgcuLMlmVlbzwJD2ESrH7VlGkqWuAg2fasdrsyASBioI01hakIZe7pZDg4oegZhZgfMLMydouWjoH3dcykmNZU5JOUnz0gvHnWyn2NF4URfoHJ2huH6C9c5DpWanUsTHh5GbqyMnUoYkO9z7BOVaKJfdpCRKcCEQpdv+/5ErtN77kSu17bsmV2ve8l6Ir9cWoFO/du5ft27cvuP7ggw/ypz/9if/8z//kZz/7GQaDgZSUFB544AEee+wxwsLOvpe2bdtGdnb2HDfqhoYGiouLef/997n22mvnxJ6amuKOO+7g1KlTjI6OkpqaynXXXccPf/hDd7ZTIJBIsQcEQooBPu5rpmqkj9SIGO7MWOMxbdgTKQY40tfNQX0n0UoVDxavQ+FK1QmAFAO0j43welMdAnCfy3TLx/iz12evTeTVmTTqlKho7i4pPetGPYNASbEoirzf0EzjwBDhSiX3rVlFlCrM63h3fD8GVgdaOjjV1YcA3FheSJ5W6+WG4ONbrDZ2nXKabynkMm5YU0iWNtbnehbED4AUA1htdvZVt9LcNwRAQUo8V5flzm2dtAyk2AXjlIUDp9voNIwAoIlSc8WqXNISNOeNFLvGj4xPcrq+h9bOQXeIlIQYKkrSSUmIOf9u1d4wb7zN7qCrZ5i2jkG6+kbmKBna2EhyMuLJydASEx3uMw5IpFiChHOBYEgxeHClnkWMQ+ZK3dTDsZrldKU2sP9MGyC5UntCqFypvc2tnzDyRnWdZ2IcAgMuyZV69gMLr59rV+rbM9aQ4MOV+mIkxRcyAk6f9oe6urqAiqQvJmzUZSAXBHonx+meHA3q3rUJqUQpw5iwWqgcDD49OFsTR0FcPCKwp6MVxyLONmSCwHV5eSjlcvqMExzvW3yasiAIXFOQiy4igimrlXcaGrGFIP1oS24mJckJiMB7NU10j4bOnEmlVHDbuhLStRpsdgfvnGqgyTAUsvizoVTI2bEmny0lWQgCNPUN8erhGkZN58bBNSpcxfWbiti5oZBwlZIxo5m3D9Xy0YkmJs2hS4NaDOJiIti2qYC7b6igMDsRQRDoGxjn3U9qeevjatp7hlZsKvJsKOQycjJ17LiimPtu38gVG/NIS45FEGB41MSJM528/E4lb7xfxem6HsYmLnz3XgmXHi7Fvd6FBeZbJ9uobQqx+dYyp1KXZictq/lWQerymm9lJ8Rd2OZb0VFzUqnfrK4PqRGnLiJCMt/ygfBzbL71xiWeSn2hIWSkeHp6mo6OjlCFuyAQpVRRHuc8JT4yGJybtFIm5/LkTACOGrqZslmDnn9bRg5hMjmGSSNnBhZXyxujVrMtOxuAIz3dGEyL/+NVyuXcVFyISi5HP2Hk07b2RcdyQRAEthfmkquLwy6K7KpppH8idB8wSoWcm9cWkZekxSGKvH+miTNdS6+L9gRBEFidncJtG0sJD1MybJzk5YPVNPcN+r85RPPnpsbzuWsqKM12ppM09wzy149PU9OmX9TBSigRExXOlRvy3DXHcpnAwLCRPYcaeeW9SurbDG6DrpUOVZiCwtwkrr+6lPtu38jWDXmkJmkQBBgaMXGiqpNX3qnktd2VnKzuYmgF1yBLkDAbl+JePxvnhBhLrtQ+cbG5UoeeGEuu1L5wqbtSS/COgNOnv/vd7/p8fGBggOeeew77OWg9s9xwpQr8+4k3fKZPg7O2+H+aTjjdpDPKyYqam97rq3+xQxR5tqGSQfMkFboUtqfnIgaQ9jwbp/V6Pu5qI0wm54GytUS5cvK9pvUujC+KIu82NtE8PEycWs19q1adTefx2nfYe1p1+/AIb9U2AHBNfi5lyYkBpxm743tITX2rqp6e0XHUSgV3VZQRF3k2DXWptcYOUeTTujZquvsB2JibzobctABSdwNb//x7TOZpPqxsom94AoDSzES2FGejkC88pwrZ3POuD4wY2X+6lcExp8GVLjaSK1bnkhAb5ec5nJt06ynzNDVNeupa9O5a3XC1krL8FIpzk1CFeXDXDGQ93hBsGnaw35FEMJutdHQP0d49TJ9hbM4XxegoNbfsXIVarWRq0sQ3/vb6FZtSdSmlU11quBT3+t8+tTB92ld/XvBfY+weL7lSX5qu1AHM7bfG2G8cyZUaVrYrta8aY3CmT39nvZQ+vVIQMCmWy+VUVFR4fUGMRiMnT568qDbKQEgxwL6+Vk4N95IcHs1nsyrmfOj7IsUAnROjvNJSgwB8oXgt2rBIj+O9kUeHHV6sP4Nh0khBXDw35xbNTODlyXlZj3nayrNVVZisVlYnJbE9J8fnvL5IMcCxzm4Od3YjEwTuKC8h3dsfUoCkGGDaZuO1U3UMGE1EqcK4c20ZMeqZWpMQGHCJosixlm6OtzrrxVZlJLG1KBuZIIScFAM4HCLHm7o52eKcLz46gmsrCoiNmltzulykGJyHAXVtBo7VdWK1Of92izIT2VCcQaTKw+bmY+LlqkGettppaDNQ09iHacp5Gq1UyCjITqQkL5nY+TW6/tbjDeeAFM+GZdpGV88wHd3D9OhHiYwI486b1iIIgkSKJZw3XIp7/WJIMQTWrmmptcZ+ifESa43nEOPcFDaXziPGS6zVnU2Mi9MTubo8J6Tx/RLjJcb3R4yXQoohwHZNS6g1DogYL6HWOCBivIRa40CI8VJqjQMhxkupNfZHjCVSvLIQMCkuKiriscce42/+5m88Pl5ZWcn69esvqo0yUFJssk7zP03HsYkObkkvIzf6rFW4P1IM8EZrHa3jw2RGafhMTrnnPr/evoA7BPonjTxfV4UI3JpXTF6sNmhSLIjQMTrK6/X1ANxcWEi+VrtoUiyKIrsbmmgeHEatUPC51eXEhi90tw6GFANMWay8cqqG0SkzMWoVd64tI0oVFjJXakSo6tSzv6EdgGxdHNeuyvfcU3BmvMf4AZBiF7oGRtlzuhnztA2FXMbWkmyK0xNCr1L7uD5pnuZIbQfN3c5UbqVcRkVBGqtyU1AseO7nx5jLbnfQ2jXEmYYeRsbP1uOmJWkozUshIyV2zt/OSifFs2G12jGazMTFOj9vJFIs4XzhUtzrF0uKQXKlDiT+JelKHcTckiu173kvZlfq5STFfQODISPFKQm6S2K/D5gUf/7znycxMZF///d/9/j46dOnWbt2LY4Q1l2cLwRLigE+1XdwYqgLrSqC+3PWu12cAyHFoxYzf64/iV0UuTmzmIJY3cIbfJBigP3dHRw39BChUPKFsgrC5V76iPogxQCfdnRwsq+PMLmc+1c5+8Z5HO+HFANY7XZePVNLv9FErFrNZ1eXEa6ct64gSTEiGM0WXq2sZdxsQaNWcUdFqceUGl/w53rdpB/ko5oW7A6R+KgIbq4oIlrtYY4QkGJwplN/dLqZniFnH+PsxDiuLs8lXKU8J6TYBcPwBIeq2xkYdda/RKrD2FySSV6abhbhPD+kePaBS2//GLXNejr7RtwPR0eqKMlNpiA7AbWv181r/PNHiudDIsUSzhcuxb1+KaQYJFfqQOJfcq7UPmJJrtTe43gbf7G5UruI8XKS4qL/9SPkKs/f4YOB3WKm4T/+8ZLY7wM22vrFL37BI4884vXxNWvWXBSb5GKxPj4dlUzBsGWShrH+oO6NVanZmOjc4Pb1tS6qqftlqRlo1eFM2qx83Nka9P0ubMnIICUqimm7nbcbl+YgrZTLuaW0iGhVGKNmM2/Xh8aROspFhNUqxswWXqusZcIcOhMGgIJkHbevdxpiDRkneeloNfqxiZDOMRuR6jBu2VjCZUWZyASB9v4RXtx/mjb98LLN6QlJ2mhuv7Kc7evyiVSHOcn6qWZe//QMPYNj53Qt3iAIAmlJsVy7tZjP3rCW8oIUwpRyJkwWjp7p4IW3T7D3aBP6wXHJvEqChCAh7fXBQ3Kl9g/Jldo3JFdq37jYXKmrRntCFltC6CD1KfaAxSjFDoeME0NdHOhvI1qh4gt5G1HIZAEpxQA2h52n608xPm1hQ0I6V6Rkz5vAy2JnxTeYjLxQ70yjvimnkMI4T4qzb6UYYMJi4fkzZ5iy2ShPSGRHzsL2G4EoxS4MmSZ5uaqGabudIl081xXmn1UdF6EUu9c5Q4jHzRZiVCo+s6aEGHVgp2L+lGL3HFMW3qlsYMg4iVwmsKM0j4Jkndfxftfv4x7X9cFxEx9VtTA84fxALkzVcUVJNiqlwuP4gOcO8rrdZudMax+VTT1YZ1yf0xM0bCrJRKdZWPt+rpRiT7Da7LR0DlLfamBo1OS+HhcTQUluEvmZOsLmv34L4ktK8fmIJUHC+UKolGLneOFsKvUsxbikcKH5ls/4fq6fbpiXSl2SEeQ6fcevbdez/0w7MKMYz68x9rNOf69bY88gH1fNUozn1xgvNv7M9bb+Yd6bnUq9yoP51iLiu653j8xVjG9cvdB8K9C1ehqvH/eQSq3wXL4VjFLsmndw0sSrdbVzFWNve2OwCi9eFOMwL/4kQSjFzuuiUzFurp6jGGtUnjMFg1GKAWQCTNqmebV9rmKsVXvxLQlCKXaNt9htnBruYqMuC7kgk9KnVxgkUuwBrjfUr04uJMXeSK7dIXMS2+bjGG3TXJmUw7r4dK/jHR4+FVvGhnmztR6ZIPCFwgq06rM1Dd5dqedeP9jTydG+btRyBV8oq1hoeBAgme0YHeWNOmd98fV5+RTrdD7Hu+CNLHeNjPFmTT0OUWRjRhqXZTk38qW6UhvNFl6rrGNsyky0Kow7KkrRzKpdDrrW2MN6pm12PjjdRMfgKAAbctPYmJuOsAgDLl+PzY5ltzs41tRNZauzTi1KHca2VXmk6zQ+1+pz7kWS0CmLlVMN3dS1G9xtm/LSdGwoziAmctZr7fU5hyjd2gtmxxFFkcERI3UtBlq7htwtnORyGbnp8RTmJJIUH+25bj+A+AEhWHLtYfjUpIlvPLw8pDgUG+WltElKuHjh+pv4v3/YvYAUi15zMj1fllypF67T2/hLwZUaFn8wIblS+17/he5KPRtTRhPf3XDbij0AX454KxlBk+K4uDiPXygFQUCtVpOfn89DDz3EF7/4xSUvzm638y//8i8888wz6PV6UlNTeeihh/inf/onr19q9+7dy/bt2xdc7+vrIzk5OaB5F0uKAWpG9HzY14RKpuChgg2ECZ5PyDyRYlEUeaOlnraJETKjNNyZW+Z+noGSYrvDwfN1VQxOTZKr0XJrXtHc1yoIhfdwVxdHu3tQyGTcW1ZOfESEz/HgW0GuNfSzp8mZ2h2qVk0ARss0r5+qZXTKTJQqjDvWlBIboZ5Zj5f4XuBtPQ67yOGmTio7nClxeYlatpfloQrSgMvXY57m7hse5+PTLYxPOdOEyjKT2FyYQZhScc6V2XGTmeN1nbT0DAEgEwSKsxJZU5BGVLhqRZDi2bBYbDR3DFDfamB04qwxlyZaTWF2InmZCUSGe3PYDmCd3rDCSXHxt5ZeZ2S3mKn/9aVRY3Sp4lzu9XB+9vvlIMXggRhLrtQLxl/srtSweFIMkiu1v3kvdFdq9zwSKV5RCLim2IXHH38cmUzGzTffzL/+67/yr//6r9x8883IZDK+8Y1vUFhYyNe//nWeeuqpJS/uJz/5Cf/1X//Fb37zG+rq6vjJT37CT3/6U37961/7vbehoYG+vj73T2Ji4pLXEwhKYpOIV0Vgcdg4MtAZ1L2CILAtLQe5INBpHKNhdDDo+eUyGdfnOOtqWseGqRkKrr55Njalp5MRo8HmcLCrqRHLEutPSpMS2ZjhrLn6uLmVpsGhJcVzIUoVxmcqSokNV2O0TPPqqRoGjSb/NwYBmSCwpTCLbaW5yASBlv5hXj5yhiFj6GpOPCFFG8Nnr1hNaYbz/VvTaeDFT6vOea0xQEykmms2FPKZq1aRlqDBIYrUtht4cc8pDlS1YpwKbV33UqEKU1BWkMKd163hlm3lFGYnoJDLGJswc+xMJy++fYLdn9bS1DHgbkclQYIEJ87lXg8X5n7vDe4a4+JUAA6fCn2NccUy1xiXZSdzRXk2AFWtoa8xLkzVcc0qZ41xfXfoa4xzErTcsNw1xuXLWWMcPafG+K2Q1xhHcmdxKeEXco1x3qplrTH+TNby1RhLWJkIWim+6667uPbaa/na17425/rvf/973n//fV555RV+/etf84c//IEzZ84saXG33HILSUlJ/PGPf5wzf3h4OM8884zHe1wnxyMjI8TGxi5q3qUoxQCdxhFe66xGAO7LWU+8amH9pSel2PmAwBFDFwf1nYQrlDxUtBa1QhmwUuzC8b4e9vd0oJDJ+HzJGuJcNRFBKMXgTJ19ofoME9PTZGliua2oyOmsvQilGJwn6B83t1Fj6EcmCNxSUkh2XJyH5+Ulvg91cXJ6mjdO1zNkmiRMLufmVUXe+yN7QSDKtX50gveqmjBZplHIZGwryaUoJbD0cl+P+VNOuwfH+KSmjfFJM+B0qL6yNJuo+a7Yy13DO3O9Z2CMk41d6IecBmQyQaAoM5GK/DSiI1QLb5g/7zIrxZ7iTFvttHUP0tQ+gGHorHGaQi4jK1VLXqaOtCQNslkn/hebUiylT0sIBOdyr4fzs98vl1Lsvia5UvuNf7G6UsPSlGIXJFdq3/Ne6K7UklK8shC0Uvzee++xc+fOBdd37NjBe++9B8BNN91Ea+viHZBd2LJlC3v27KGxsRFwtoLYv38/N954o997KyoqSElJ4dprr+XAgQM+x1osFsbHx+f8zIYoikGdYGZGxZEXHY8IfGpoCfr0c0NCGvHqCKZsVvb2tgV1rwvrk1JJj47B5nCwu23xJ5gRSiW3FM6cho6NcrArOPV7PgRBYFt+DgW6eByiyNv1jfSMjfu/MZC1hjkV41RNNNN2O2+erqN5MPSKanJsNJ+9bBXpWufr+2FNM/vq20J6SuwJ6ToNn7tiNWvzUt0O1S98epqq9j53re+5RFqChlu3lnPzllJSdDE4RJG6DgMvfHSKfZXNjBqn/Ac5xwhTyinKSeKW7eV89oYK1pamExOlxmZ30NI1yPsH6nn+7RMcPNV60bpXR4QpQ/Ij4eLGudzr4dzs9/72+vGJKdraB5b2RGZBcqX2D8mV2jckV2rfuNBdqSWsLARNirVaLW+99daC62+99RZarRYAk8lEdHT0khf3gx/8gHvvvZfi4mKUSiVr167lkUce4fOf/7zXe1JSUvjd737HK6+8wiuvvEJGRgbbtm3j5MmTXu958skn0Wg07p+MjLNujv3mcd7qqaRxQh/U2q9McqZBd02O0moMLk1YLpNxbXo+AHUjA7SNB0/sBEHg+uwCVHIFhkkTB3sXT2YTIyPZOeNAfaKvj9qBpX1pkAkC1xbmkR0Xi90h8mZdA4YJ45JiuqBWKrhtdQm5ujjsosi7tY2c6TWEJPZsRIQpuWVdCRtynF92qrsNvHq8xl37u1xQyGVsLszk7q2rSIqNwmp3cKC+g1cPVWMYDc1rGCxSdRpu2VLGrVvKSNNpEEWRhq4B/vpxJR8cb2BwNLSp7KFCTFQ460ozuPv6Cm67ppzS/GTUKgVmi426FgNv763hxXdOcqSqnYER40VJkCVI8IZzudfDudnvfe31U1PT7H6/mn2fNtLcsviyo/k4J8S4aLmJcfKyEuPCtOUlxjmJ2gubGMdELzMxjpSIsQ9ESMT4kkHQ6dNPPfUUX//617npppvYtGkTAMeOHeOdd97hd7/7HQ8//DC/+MUvOHr0KC+++OKSFvfCCy/wve99j5/97GeUlZVRWVnJI488wi9/+UsefPDBgONcffXVZGZm8pe//MXj4xaLBYvl7B/Q+Pg4GRkZ/OfJ16m3DnFosJUohYrPZ28GPBsr2T3kyRwwtHNsoJsYpZq/yVuPYlZKptdWTbPSsPf1tHFyoJcoZRhfKFyLSu7BHdBHGjZA88gQu1oaALi9oIScGA+pyrPGL7x+9j8PdXVxrKcHmSBwV0kpqZ6+DAXQ8skFm93BWzX1dI+No1YouHNVKfGREV7Hz1+Pr/gOUWRfYxs1vc4vNxuz0tiUne428gg2ddfX+I6BET6sbsFitaFSyNlelkduotbLDaGbW3SI1Hb2c6Shk+mZmtiSjEQ2F2ag9qDknStjLsPwBJVNPXTqR9wPpSVoqChIIyU+xv/vwNvEwf5uggwvAA6Hgx7DGK1dQ3T0DM+pNY6OVJGbriM7XUt8bGRQDtbBrnNq0sQ3v3jdik2pupTSqS5VnMu9Hs7Nfu9tr/+/v9+NWh3B4WOtNDQ5D8Cv2FJAft7C2mTJlbodkFypPY2XXKm9XJdcqb1enzKa+IeNt67YvX454q1kLKol04EDB/jNb35DQ4OTbBUVFfGtb32LLVu2hHRxGRkZ/OAHP+Ab3/iG+9oTTzzBM888Q319fcBxvve977F//34OHToU0HjXG+A/T76OMlLNs+1HMNmm2ZqQR7km0+M9nkjxtN3O000nMNmmuTwhi40JZ+8NhBRbHXb+Ul/J2LSZcm0SO2fU47k3+K81/rijldMDesIVCj5fsoYoDx8SgZBiURR5p6mJluFhwhUK7ikrRzO/L3AQpBicNZ6vV9diMJqIDFNy56oyYsPVIXGlFkWRo23dHOtw1nOVpiSyrSAHmSz4Vkr+xo9PmfmgqhnDmFOtLc9IYktBFgr5wvdFqOeetExzuL6Txh6nMZtKqWBzYQbFGYnO+u9FzrvUGuThcROnm3pp6Rl0l9kmxkVRnptCTooWueDtm8H5I8WzYbM76NaP0No5RGffiLu9EzgJcnaalqzUeBLjowIiyBIplnCh4Vzt9XB+9nt3TfHvdxMeHokoin6JseRKLblS+4ovuVJ7gORK7fW6RIpXFoJOnwbYunUrzz//PCdPnuTkyZM8//zzy7JJTk5OzjG8AZDL5TiCTEuprKwkJWXhiWwgUMjkbIzPBuD4UAcWuzXge8PkcrYm5QBwbLCL8WlzUHMrZXKuzXAS4ephA+0TI37u8IwrM7JJCI9kymbjndZG7OLi0noEQeC6vDwSIp2x3mioX3KKTZhCzm1lJcRHhGOatvLqmRqGJ0NTiyoIAptzMthW4Pwd1Pb189aZeszW0KUFuRATruaOjaVUZDvfZ9VdBl46cobBieVPHY5QhXHNmnxuv6wUbXQEFquNT2raeOXAGboHx5Z9fm/QxkSyfX0Bn7tmLSXZSchlAv0jRj460cQLH56isqkH83Tgf0/nGgq5jOy0eK65rJDP37qBbZsLyE7TIpfLmDBZONPYx6691Ty/6wT7T7TQ2TuCLYQpbRIknG+cq70eVsZ+LwgCl23MpajA2c5p/8Gm5UmlllypvUJypfYNyZXaNyRXaglLwaJIsd1u55VXXuGJJ57giSee4LXXXsO+DF8Gb731Vv7t3/6Nt99+m/b2dl577TV++ctf8pnPfMY95tFHH+WBBx5w//+vfvUr3njjDZqbm6muruaRRx7ho48+mnP6HCyKY5LRhjnbLJ0Ybg/q3qKYBFIjYrCJDj4xBG9IkhGtoULn3OA/6GrCbAueRChkMm7OK3R+iJom+LS7I+gYLijlcm4tKiIqLIwRs5m3Gp0nokuBWqngjvLZxLiWIVPoPmTK05K4qbwQpUxG18gYL52sDhnxng25TMaWwixuWVdMRJiSEdMULx+p5lR77zmpR03RxnD31lVsLckiTCFnaGKSXcfqeOd4PcMT5+9DOyZSzRWrc7l35zrWFaYTHqbEZJ7maH0nz35wkk9OtzA8vrI3FaVCTl6Gjh2XF/H5WzdwzWWF5GXoUCrkTFmsNLT188HBep558zgfHKinoc3ApDl0G70ECecD52qvh5Wz37uJceEyE+NlrDGuKExjY9kyE+NVzsPmZakxTtVxzZplrDFO0HLDmsILnBiXLG+NcXHZhV1jvIAYBydK+YJEjC9eBJ0+3dzczE033URPTw9FRUWAs0dgRkYGb7/9Nnl5eSFb3MTEBI899hivvfYa/f39pKamct999/H4448TFuZMt3jooYdob29n7969APz0pz/lD3/4Az09PURERLB69Woef/xxtm/fHvC8s9Onw6OdbRo6TcPs6qlChsDnMjehCZubLuEpfRqcadJDZhPPt57CgcgtGaXkRscHlD7tgtVh59mG04xYpijU6Lgpq2jWDYG3amoZHeatZmca2o05hRRpdT7HO697vjxkmuSl2hqm7XYKtfHckJ/vTHEKMn16dirrlNXK69V1DJomUSsU3FFWQuK8lliLadXkwqDRxNtnGpiwTBMml3NDaQFZ2liv44ONPxtTFit7a1tpG3Cq+ymx0VxTlocmwkdqeIjmRoSpaSsnmrup7ezHIYoIOFPRNuanE6kOWzA+qPV4GR5oHLvdQUvPINWteobGzyrpKdpoSrOTyU6J81iHda7Tp/2NB7A7HPT1j9PZN0xn7wimqbkbuy4ukozkODJSYkmIDSzNGqT0aQnnH+dyr4fzs9/PT5+eDVEQOXy0lYbGuanUoWjVBM6PlRNnOhe0awpVqyZRgNMNHlKpQ9SqSRSgtl3P/jPtwKwa4/k1un7W6et1a+wZ5OOqeTXGoYovQFv/MO/NT6WWhyY+eG/XFIpWTeCjxngJ6dOzMTBl4tW62oXtmpaQPj0bXlOpl5A+PRsTVjMvN1cvSKUORasmALN9mlfbF6ZSr5T06b7+pbdfdMVLSbw0WjAGTYpvuukmRFHk2WefdTtQDg0N8Td/8zfIZDLefvvtZVnouYQnUgywq7uKzslhsiN1XJ+yas49vkgxwAFDGyeGuolShPH5vPUoBc8tTTyRYoA+4wQvNlchAjdmFlIUmzBzQ+CkGOBAdwfH9D0oZTLuLV5NfHiEz/G+SGjX2BivN9TjEEUqkpO5KjMLwcvrECixM9tsvFFdR7/RhEou5/ayEpKjowJaTyDxJ6etvFvTSN/YBAKwNS+LirTks2QlhMRUFEXqegc40NCO1e5AIZOxpTCT8rQkz+QohHO7MGqa4khDF20Gp4O5Qi6jIieViuwUlAp5wHHmrMfL8GDj4BDRD09Q3dZHu37YXXccrlJSkpVISWYSkeGzCPwKJMVzhokiw2OTdPaN0Nk7zODI3NR5tUpBelIsGclxpCVpPJqhuSCRYgnnG5fSXu+JFCNz/k3PJ8Z5+UmegwVJihGEszXGs4hxSaGX1O9FkGLwQIxLMjyPXyRRW0CM59cY+1mnv9dtATGeX2O82Pgz1xcQ41UezLcWEd/1WPfIQmIsU3h5sRdRz6wf90CMFZ4NYYMlxaIwU2M8nxgrPZhv+YjjlczihRiHeTDf8hXH6+sjOmuM5xFjjcqDrw7Bk2KZAJO2hcRYqw4POP5ykuKyr/4IuUrt/wY/sFvM1Pz+Hy+J/T5oUhwZGcnhw4dZtWouKTx9+jRbt27FaDw/bWFCCdcb6tenXptDioctJl5oP4GIyG1pFaRGxLkf86b8usiyzWHnmZaTjE2bWaNN5aokD6ZZgOhNQRYFDvV1ctjQhUou54GitUSFqbyO90YeHQ54rbGWrokx4tTh3Fuyyulq7S2zxyvpdv5TPzjI+83NAGzJyGBjapqX8YEryNM2G2/WNNA3PoFSLue2smJSY6K9jp+9nkDi2x0O9ja0Uad3tpYqSU5gW2EOcpksdGZUs66PT5n5qLqV3hFnT8w0bQzbS3OJCVd7vSdUc7vQNzzOofpO+mfaNoWHKVmfn0ZJZqJXw6tzacxlmrJQ39FPXbuBKYuzREAQICtJS3F2ImkJsci9He96XY+X09oA1hMQ/DzfyalpuvWjdOlH6NGPzXGyFgCdNor0pFjSkmJJ0EbN+SI2NWniWw9JpFjC+cOltNf/1+88KcUz/wZgvuUcvzgFWXKl9h//gnSlnnWP5Ert5brkSs2U0cT3Nt0ikeIVgqBJsVarZdeuXQvMNg4cOMCtt97K8HDwPXVXGryRYoCP9U3UjvWiU0VxV8YG9wezP1IM0Gkc4bWOagA+m11BcvjCN5cvUmwXHbzYeAbDlJGMKA135pV5VWZ9kdxJq5Xnak9jtE6TGxvHrXnFCP6Om33EP9XXx6cdzjrlHTm5lCcu/MIQtCu1zc6u2gZ6xsZRymTcXFpERqwmJKQYQHSInO7Wc6ClAxFIionixtICor2cIC6VmIqiSHWXgUONndgcDpRyZ/1xaVriottEBd3CSRRp1Q9zpKGT8Umn8UR0uIoN+ekUpOoWfAk4127V4DywaO8dprZdj35own09KjyMosxEijISiYqY9ztaoaR4NhwOB4bBCbr6nCR5dHxuTXuYUk5qooYrN+QRplRctKT4t7/9LT/72c/Q6/WsWbOGX//61+52P77wwgsvcN9993H77bfz+uuvA2C1Wvmnf/on3nnnHVpbW9FoNOzcuZMf//jHpKamuu8dHh7mW9/6Fm+99RYymYy77rqL//iP/yAqKsrLbBLg0trrfZFiCIwYS67Ukiu1rzkkV2oPkFypl5UUS+nTwSNoo61bbrmFr3zlKxw5cgRRFJ2bxeHDfO1rX+O2225bjjWuKGzU5hAmkzNoMVI/Hpw5RmZUHCUa50b6YW/wBlVyQcaNWYUoZDK6jGMcNSzOPCNCqeSW/CLkgkDr6Aj7ezoWFceFtSkprJ/5ErqnrZWGwcElxQOnc/etpUVkxmqwOhy8WVNPQ//S47ogCAIVGSncsqoYlUKOYdzICyfO0DE8GrI55s+3KjOZe7asJjk2Gqvdwb66Nl4/Xsuw8dwYNAiCQF5KPPdctYYry7KJUCmZmLLw8ZkWXvz0NI09AzjOgSGYL8hlMvLSdNy6tZy7tq2hPDcZlVKOcWqaEw3dPPfhSd45VEtz9yA224Xj9CyTyUhJ0LBpdRZ3XVfBvTet48r1eeSkxxOmlDNttdM/NOE17S2UmLJYQ/ITLF588UW++93v8s///M+cPHmSNWvWcP3119Pf79vEqL29nX/4h3/gyiuvnHN9cnKSkydP8thjj3Hy5EleffVVGhoaFuxDn//856mpqeGDDz5g165dfPLJJ3zlK18Jev2XGi71vX42JFdq/5BcqX1DcqX2DcmVOvSIUClD9nOpIGileHR0lAcffJC33noLpdL5QtlsNm677Tb+9Kc/odFolmWh5xK+lGK7Q8bpkS4ODTajliu5L2szKrkyIKUYYMpm5ZmWE0zarKyLT2drYu6cx30pxS7UDPfzfmcTAnBnbjkZUbELbwggHbp+aIDdbU0A7MzMo1znoVYqAKXYuT6Rj9vaqO7vRwBuLigkb6YOzTk+OKXYpcLZHQ7eb2ymedCpSmzNymRdWsrC1Kkl1BqPTZnZXdPIwAw53ZiZxqbs9Dk9fkOl1gI4HCJnOvUcaenCZncgEwTWZKWwMSfNc8pTCOeeDavdTnW7gdOtve42VZoINWvzUilI1aHw1kf4HNcg2+x22nqHaezqp3dw3H1dqZCTm6qlIC2BlPiYhe+JFaQU+xrvEEUGh41Mmq1kpzn/ZpZTKS7/2x8hD1taSpV92kz1U/9IV1fXnPWpVCpUXrItNm/ezMaNG/nNb34DONXzjIwMvvWtb/GDH/zA8zx2O1dddRVf+tKX+PTTTxkdHXUrxZ5w7NgxNm3aREdHB5mZmdTV1VFaWsqxY8fYsGEDALt37+amm26iu7t7jqIsYS4upb3en1LsviaKHD6+0HzLOX7xSvHs+CequxaYb3lbj8/4Xq5XNvVwrMaDYhwiA66aDgP7z7QB81Kpl6jkutCoH+Sj0x5SqUMUv21whN2nGxcqxktUil3wpRiHwoBLP2Hkjeo6z6nUS1CKXRicnOSV+pqF5ls+4gej8PpUjJegFLuwUDEuJ2ZmPwyFAZcvxfhcK8VSn+LgEbRSHBsbyxtvvEFDQwMvv/wyL7/8Mg0NDbz22msXxSYZCMpj04gLi8Rst3JkKLg2S+EKJdekFABwaqgb/dS4nzsWokybSJk2ERF4t7Nh0adpxfEJbE5xbogfdbbSNTG2qDjgPOnenpNDsU7nXFdzE+2jo4uO54JcJuOGogIqUp0n9Ac6OvmkrSOkiqYmXM1da8spT3UeChzr7OH103WYLMvTUsdFgu+7fA05CXE4RJFT7b08f6iK9sGRZZnTE5RyOWvzUrl/21o2FWagUioYmzSz90wrz39SSU2nAZs9dCfZi4VCLqcgI4FbtpRx7461rCtMJzpChdVmp6FzgF2Hanl+zymO1XcyOhH6VlvLDZkgkBgf7SbEFxIyMjLQaDTunyeffNLjuOnpaU6cOMHOnTvd12QyGTt37uTQoUNe4/+f//N/SExM5OGHHw5oPWNjYwiCQGxsLACHDh0iNjbWTYgBdu7ciUwm48iRIwHFvFQh7fULIQgCl226sNs1rVlmxbg0O4krVmUDy9OuqSBVx/bVy9euKTshjuuXWzFetZyKcdQcxTj07ZoiuLOk9MJu15RfPksxrg65Ynxn9spSjCUEjqCV4ksB/pRigN6pUd7sPgXAZzLWkRAW6zGWN1fq3V0NNIz3ExcWzr0561G4TgoDUIrB2abp+cYqhsyTZERp+ExO+VxlM0DjLFEU2d3WRMPwICq5nHuKVqFVR3gd7y++6BB5t7mJ5uFh5ILA7UXFZGg0S2rV5MKpnj72tzlTvfPitVxfmO9+3ZbqSu1Ck2GQjxpasTocRCiVXFuST2acJrRq7bzH2vqH+bShHeNMX9u8RC1XFGYRpVb5nCPUbsxWm52aTgOn2/qYmnamx0aqlKzJSaU0PfG8u1XPjiOKTufqpq4BWnqH5phYxcdEkp+uIy9FS1S4BzONYNcT5PhQxF9OpVgfgjqj8fFxkhN1ASvFvb29pKWlcfDgQS6//HL39e9///vs27fPI0Hdv38/9957L5WVleh0Oh566CGfSrHZbGbr1q0UFxfz7LPPAvCjH/2Ip59+moaGhjljExMT+dd//Ve+/vWvL+bpS7hIEKxSDEiu1AHOe8m7UvuYQ3KlnoHkSi0pxSsMXt7Bc/Hd73434IC//OUvF72YlQa5ICKf/6aXOdlXRmQMxTFJ1I8b+LS/kTsz1iPzkG4qejlh3JaSS9fkCCPTUxwdbOeKpBzAe2ek+QiTy7glp5DnGqqc9cX9nVyenHl2Xi+9/Ji3HkGAa3PyGLdY6DNN8EZLPfcWryJc4aoh8PJh4CW+gMD1+fnYGhtpHx3lzcYGbi0qIjPGs7Lg7RDA09W16SlEhin5oLGFlqFhXqup45aSItRKBV4zfYMkjgVJOnRRkbxb28iwaYo3qupYl5HK5ux0j26R3n5dvjbK+XPnJGtJ12k41tLN6Y4+WvqH6RgcZX1uGhXZKZ579vp4Dl6PufzsG0qlnIq8VMqzk6nr6qeytReTeZqD9R2cbOmhPDuZ8qwk1ErP9SVBr8frixfAdUEgWRdDsi6Gy1dn06EfoalrgO7+MYbGTQzVmjhS20FyfDR5aTpyU+JR+6uL8bo/e3tivsMtZbzXL6IhQLhKSfgSa4SsM/fHxMQsyyY5MTHBF77wBZ566il0Op3f8Varlc997nOIosh//dd/hXw9lwou1b1eEEWEBR9UXg6oHc597rINuSBCQ5Oe/QedZUgeXam9xBG8HSzLnHesL88AUaSqvpfDJ53pyB5dqT2H8dkpCJw1xgDHars4UedUiz25UgveDur98LeyrGQQYX91O1UtTrXbkyt1sNuA63UrStEhiPDRmWbqupxqvSdX6qDjz/ybO1NjvLuqiWbDEIBHV2pfr7Ovj/z0WGeN8a7qBrdiHKwrta/n5qoxfqO63q0Ye3OlFry91708AwFICI/kruJSXq2vdSvGXl2pvcHbF16Z6FaMX26scSvGXl2pfcTxDIFopZq781a5U6lfbj7j1ZXa2yvt7fV3IKKWO2uMXanUr7Sf8Wi+NV/wknB+EdC799SpUwEF89h79SLGloRc2oxDDFqMVI/2sDrO80mrJ6jlSnakFPBWVy0nh7rJjY4nNSK4L5fx6gh2pOexu7OJw4YuUiNjyIqODfJZgEIm49a8Yl6or2LMYuatlnruLCg7q8IGCblMxk2Fhbzd2EjH6ChvNTRwW2GRUzFeIgoTdEQolbxd10jf+AQvna7mlrIir33hFoO4yHA+u66c/c0d1PT1c7Krl+7RMa4rzic2InTzzIZSIWdLYRaFKTo+qWtHPzrBkeYu6nsH2FqYRZYu9pz9fSnkMlZlJ1OakUhDzwCVrb2MT1o43tRNZWsvxemJrM5OJiZi6Vb/oYBCLicvTUdemg6zxUpr7xAtPYPohybcPwfPtJGm05CTGk92snbJpFBCcNDpdMjlcgwGw5zrBoOB5OTkBeNbWlpob2/n1ltvdV9zzKQYKhQKGhoayMvLA84S4o6ODj766KM5JD05OXmBkZfNZmN4eNjjvJc6pL0+cLjMt8A/MV5s/PWrnAfdbmIsssCVeikIlBgvFmXZM2nmLmIs4lUxXgwKU50HZi5iLIosdKVeAnICJMaLhct8KxBivBh4IsYeXakXCZf51pKIsQ8ERYwXAZf5VmDEOHi4zLf8EWMJKwdS+rQHuFIF/m/lqwvTp+ed6tSM9rLX0IRSkPO5rE1EK+cSBVe69Xy4jLne62mgfqyfGKWK+3PXoRQ8f1n3dpokOgQ+6GqmethAuFzB/YVriAlTez998pZW7RAYmprkxfozTDvs5MVquTm3CFmweTuz4tscDjcxlgsCNxcWkhMbt2BeT/CX9jxkmuSt2nomLNOEyeXcUFRAdlys1/EBx5/3+rQMDPNRQwsWmx2FTMYVeVmUpQTQRskH/D03URRp7BvkUGMnkzNpzOnaGLYUZqGb9X5c7hZOLjgcIq36ISpbexkcd9bGCEB2kpbV2ckkx0UjCELw6/GGEKWFGycttPQM0tIzxNCY6WwcIDk+hpwULdmzU6xDpBSHKn362w9cXC2ZNm/ezKZNm/j1r38NOEluZmYm3/zmNxcYbZnNZppn+p+78E//9E9MTEzwH//xHxQWFhIWFuYmxE1NTXz88cckJCTMucdltHX8+HHWr18PwPvvv88NN9wgGW1JcL+Pf/df73pIn/ay5y7w8/PdrmmpBlz++hiHwoDLZ7umEBhw+exjHAKDLJ99jEMQ32e7Jh/8ONA5/LVrWqoBl98+xks04PLbrmmJBlx+2zUt0YDLX7umpRpw+TLfmjKa+P7mm1fsXr8c8VYyljFJ79JAqSaFlPAYrKKdT/obgjZ82JacR4xSzbjVwkd9TYsyjNielkNieCRTdhtvtjk/+BaD+PAIbs0vRi4ItIwO82FHy5IMLBQymZMIx8VhF0V2NTbSNDy06Hhz1hoZwWfXlJMSHcW03c5btfWc6O4NqeEGQF6Clns3rCY9Ngabw8HepjZ2VTdgXCYTLnAqBEWpCdx/xRrWZqciEwS6h8d56fAZPq5pcdcenyvIZAL5qTru2rqKmzcWk6HTIAJthmHeOFLLywfOUNfVvyJMuWYjKlzFmvw07rx6NZ+7poKNJZnoNJGIQN/QOAer23nug5O8uq+Kkw3dDI2bQv7+kXAW3/3ud3nqqad4+umnqaur4+tf/zomk4kvfvGLADzwwAM8+uijAKjVasrLy+f8xMbGEh0dTXl5uZsQ33333Rw/fpxnn30Wu92OXq9Hr9czPe38GykpKeGGG27gb//2bzl69CgHDhzgm9/8Jvfee69EiCWEBO52TRew+VZFYRoby5a5XdMqZ4nYcphvFabquGbN8plv5SRouWFN4QXerqlkGc23nIrxBW2+taBdkzlk8VdiuyYJniGR4iVCEAS2JxchF2R0TQ7TOGHwf9MsqOQKbkxzKrKN44PUjumDXoNCJufW7BIiFEoGzCbe61ocuQbIiNZwY24hAlA71M+nPe1LJsY3FRRQqI3HIYq829RE3cDAouPNRmRYGJ9ZVUppUgIiTmfq95taQk7OotUqbl9dwhV5WcgFgY7hUZ4/fpo6/cCykqgwhYLLCzO5f+sa8pK0iEBd7wDPHajkcFMnlhBuOoFAEAQyEmK5eWMJn7tiNSUZiShkMoYmJtlX3cqf957kcEMnE1Ohc3IMFTRR4VQUpPGZq1dz3851XFaWRZI2GoDBMRPHG7p4ZV8VL+w5xcHqNnoGx0L6pUQC3HPPPfz85z/n8ccfp6KigsrKSnbv3k1SktOgqLOzk76+wL/s9/T08Oabb9Ld3U1FRQUpKSnun4MHD7rHPfvssxQXF7Njxw5uuukmrrjiCv7whz+E/PlJuHQhuVL7h+RK7RsXvit1pORK7QPzXamPDnSFLPZKwyeffMKtt95KamoqgiAsMMc0GAw89NBDpKamEhERwQ033EBTU5PfuC+99BLFxcWo1WpWrVrFO++8M+dxURR5/PHHSUlJITw8nJ07dwYUdzak9GkPCCZ92oXjg10cGWpFJVNwT9ZmIhTO1A5/6dOz7z/Q345CkHFP9jq0ARbjzzaq6jWN81JLNQ5R5LKkTC5Lylx4g4/06dmoGezngw5n+uKW1Ew2Jc+rM1qEK/WetlZqZwjxtuxs1iQlh8SVWhRFzvQZ+KS1HRFIjIzk5pJColWqJadPz5932DTJhw0t9E8403GztLFcU5BDlBfXwqDm9nO9b3SCQ02d6EcnAFApFWzITmNVRtLcGqRz5FYNYJ62Ud/dT3WnHuOUc4MSgOzEOEozksjQabyaeAQSP1TrnBNn1n9PWax0GEbo0A/T3T+KfdaXHKVCTkZCLJlJsWQkxi6sQ5bSpy+JdCoJFy9CkT7thuRKHdC8l4or9WLmkFypZ3CRu1IfGejkyqQcFDL5RZk+/e6773LgwAHWr1/PnXfeyWuvvcYdd9wBOD8jt2zZglKp5Be/+AUxMTH88pe/ZPfu3dTW1hIZGekx5sGDB7nqqqt48sknueWWW3juuef4yU9+wsmTJykvLwfgJz/5CU8++SRPP/00OTk5PPbYY5w5c4ba2lrU6sA8cCRS7AHujfL0KwtIsc0LyZ12iLzaeZJBi5G8qASuSy0DfJBiD62RXmuvodM0ik4VyedyKuYYXc0n0Wfvm0dmhwy839kCwM1ZRRTEznNu9ebS5+FdcFLfxydd7QBsz8xlTUKyz/HO697JsiiKfNLRwWm98wvDprQ0LktL92yK4e2zxoc9d/foGO/WNWG22VArFFxfXECWN3OvJRBHh0PkVFcvR9q6cYgiYXI5V+RnUZKcEFit8RLmFkWR9oERDjd1MWJy9uSNVqvYmJ9OYYrO2ZYrWFK5SLfq2XCIIh2GEarb9fQMne29HROhoiQjieK0hAWkMlQk1xuCfb5Wm52egTE6+obp6h9lymKd83hiXBQZiXFkJMWi00TObYEW0DoDr02emjTxv74gkWIJEpYT7r3+t+8sIMXeOiz4I8v+aoz9xfFH+vzVGM9fT8DxZ133WWPsjrP4WmOfNcZBrNPbeJ81xiGI77PGOARz+KsxdsdZ5MGE3xpjv3F8fznwW2PsJ74/suy3xjjAON7G+6sxdg9fYq0xgNlo4n9ftjykOBTtF13xkhN1i1qjIAhzSHFjYyNFRUVUV1dTVubkSQ6Hg+TkZH70ox/x5S9/2WOce+65B5PJxK5du9zXLrvsMioqKvjd736HKIqkpqby93//9/zDP/wDAGNjYyQlJfGnP/2Je++9N6D1hsYiTgJyQca2pCJe6TxBi3GA1okBcqMT/N84A0EQuD69kGeaTzFoMbHf0Mq2lPyg11EWn8Tg1CQnB/p4r6sJTZiaxIiooOMArEtOwWy1cVTfzcedrajkcoq1gT+n+RAEgauyslArFBzp7uZoTw9TVhvbsrO9E4wgkB6r4Z615bxT28iAaZI3q+u4LDODDempIXVLlckE1melkaOLY09dC4YJEx81tNLcP8S2whxiwpfPlVkQBHIStWTp4qjvHeBYSxcTZgsfVbdwqq2XjXnp5CVqz7k7rEwQyEnSkpOkZXhiktqufhq7BxiftHCkoZNjjV3kJmspyUgkVRuzIt1rlQo52TPmW6IoMjBqpFM/QqdhlKExE/0jRvpHjJxo6EIdpiA9MZb0hFjSEzREqEPjhilBgoQLG5IrtX9IrtS+IblS+8aF7kp9rnD99/6APGzp30ftM/XV4+Pjc66rVCpUQWRJAlgszpT02cqtTCZDpVKxf/9+r6T40KFDC1oGXn/99e7U7La2NvR6PTt37nQ/rtFo2Lx5M4cOHQqYFEs1xSFEgjqatVrnZrWvv5FJW3D1CJHKMK5NLQSgaqSPpvHF1d5emZZNVnQsNoeDN9vrmFhCXcTlqRmsnlGI32tronFkcNGxwLmhb05P5+rsbADO9Bt4u6kxZLUtMWo1d68pd9cZH+rs4o3aereLcyihjYzgrrXlbMnNRC4IdI6M8dyxKo539Cx7PapMJlCansj9V1RwWUEGKoWcEdMU71c18eKhKpr0gzjOUxKINjqCK0qz+cI169i2KpcETSQOUaS5b4i3jtbx7L5THGvqYnwydEYWoYYgCCTGRbOhJJM7r17N/deu44rVuWQna1Eq5JinbTR3D7L3VDPPvH+Clz6u5GB1Gx36Yaat57bWW4IECSsLbvOtgmWuMS52msUdPrVM5lvLWGNclp3MFeXZAFS1LpP51ipnjXF99zKZby13jfGym2+drTF+a5nMt8Iv5BrjBeZbK88v5VwiIyMDjUbj/nnyySeDjlFcXExmZiaPPvooIyMjTE9P85Of/ITu7m6fniJ6vd7tP+JCUlIS+pnMU9e/vsYEAkkpDjE2aLPpNA0zaDHykb6BG1LWBHU6mR2tZX18OieGuvmwt4l4VeSC+mJ/kAkCN2YV8demKoYtU7zRVstn81ehkgf/6xYEge0ZOVgdduqGBni3tRExB4ridP5v9oE1yclEKJW839xM68gIr9TVcltRMRHKpfePVchl7CjMIzkmmk9a2ukcHeP5yiquL8onPQS9kmdDJhNYl5lKTnwce5va6Bkd53BbF/X6AbYV5JARF9r55kMpl7MuJ42y9CROd/RR1aln2DTFB2eaOd7aw/qcNPKT4kN2gh3U2hRyijMSKU5PpH/MSH1XP819QxinpjnR3MOJ5h5S4qIpTksgNzmeMC91TSsBkeEqSrKTKMlOwu5w0D88QXf/KN0DYwyOmRiZmGJkYorqVj2CAAmxUaTGa0hL0JAUF4UiRCfwEiRIuDDgVowFaGhcRsVYEKiq63EqxuAxlXqxqChMAwGO1SyjYiwI7D/T5lSMwXMq9SJRmKoDGXx02qkYA55TqRcJlyv17tONF7BiXMIb1XVuxdhrKvUi4CLGr1xUinE5MSFQX88F3vvZV0KXPv30P9LV1TUnXrAqMYBSqeTVV1/l4YcfRqvVIpfL2blzJzfeeOOK6P4hKcUhhlwmY0dyiduNumYs+NPVyxOzSYvQYHXYeburFos9+NM1tVzB7bmlRCiUDJon2dVev+hTRkEQuDYrn9J4p/q6u62R+uGlO0gXxMe73QoNJhMv1lQzPDW15LgulCUncs/qcrTh4ZisVl6rruNwR9eyqLhxkeHcsaaEa0vyiVAqGZ0y83pVHe/VNWFaxvZNLqiUCjblZ/CFK9eyMTedsBnl+MPqZp47WElNt+G8uiknaqK4qjyXB65Zz841+WTonIcFfSMTfFzdytMfneCD0010DIyseNdnuUxGik7DptIs7rx6NV+4fgM71hdQkpVETKQaUYT+ESOVzT28faiWP+0+xpsHqjle30XP4NiKa10lQYIEJyZNFrq7hkMWT3Kl9g/Jldo3JFdq37jQXamXE+EqZch+AGJiYub8LIYUA6xfv57KykpGR0fp6+tj9+7dDA0NkZub6/We5ORkDIa53X0MBgPJycnux13XvI0JBBIpXgZoVZFcrnP+co8MtTBsMQZ1v0wQuDG9mEhFGCPTU3zQ27ioD3FNmJrbc0pRymR0Gcd4fwmtmmQzxLhcl+gkxu1N1A4tfXNPjY7mc2VlaFQqxi0WXqyppmN0dMlxXYiPjOCeNeWUJjoJ/dHuHl4+U8uoOfSpu4IgUJSk4/Ob17A6LRkBaOwf4i/HTnOqq++ckD2VUsHGvHS+cMVaNuWlo1YqGJ+ysK+ujb8cOEVlRx/TttBteMFCIZeRn6rj5o0lfGHbWjYXZKCJUGNzOGjuG+KdEw38ee9J9te2Yxg1roiTQ38IVynJS9Nx5Zpc7t2xlvt2rOPqNXnkp+mIUCtxOET0wxOcbOrh7UN1MyS5hqN1nXT1j57zdOspizUkPxIkXEwwm6d5790qPt5TS2fH0sqEZuOiIMZFy02Mk5eVGBemLS8xzknUXtjEOCZaIsY+sJAYS6nUoYBGoyEhIYGmpiaOHz/O7bff7nXs5Zdfzp49e+Zc++CDD7j88ssByMnJITk5ec6Y8fFxjhw54h4TCCT3aQ9wObf9oeplhAgFR4YaSY/QkReVjN2L3d98V2pRFNnVU02naZj4sEjuzNgwJ+XFm5v0bFdq/eQEL7VXYRdFLkvIYpMuy8N4z89BnLWejvERXm+tw4HIWl0qV6VmL0wfCtCVWhRFPupo48yA8zTm2qw8ynRJXsefve67hdOk1co7jY30TkwgAFdnZbPG0+mOV1M//+tvHBjk46Y2pu12lHIZV+fmUJyom/NaBOtY7Gt8/4SJfQ2tGGbaN8VGqLkyP4ssbVzQsRa7JqvNTm1PP5XtfW7FWqVUsCojiVWZyYSHKUPnVu0F/uKIosjAmImm3kGae4eYmlX/HROhIj9FR35qPNooz2UEy+1ivZTWS6IoMm4y0zc0Tt/gOL2DY0ya5xJKAYjXRJIcH83G4kwUCjlTkyYe+fy1y+JIufbz/7Zk8w37tJlTz/5/kvu0hAsabvfp37yDShXBgf0NtLUOIAgCV28vJjPLQ5mQ5EoNSK7UnsZLrtSSKzUE50ptNpr435fftGI7TSwmntFopLnZ2dJ17dq1/PKXv2T79u1otVoyMzN56aWXSEhIIDMzkzNnzvC//tf/Yv369bzyyivuGA888ABpaWnuuuWDBw9y9dVX8+Mf/5ibb76ZF154gR/96EcLWjL9+Mc/ntOSqaqqKqiWTJJS7AcNE700G/UcHmxgyh74yZMgCFyTXIRarmRo2sTRodag506OiOaalDwADg900DYxFHQMgKyYOK7LdDpZnxrs5cRAz6LiwMzzyspxt2f6oKOFMwOBF7F7Q4RSyR0lJZTodIjA3o52PmprC+lpaGGCjvvXrSY1Jhqr3cGHTS3sbmjCvExKXWJ0JHevL+ea4lzClUpGJ828VdXAW1X17nZKyw2lQs6arBT+5soKtpXmoolQY7HaON7aw58/Ocm+2tZzthZvEASBxNgots6Yc920sZiCVB0KuYzxSQsnW3r466dVvPjpaU40dzNiPL/rDQaCIKCJCqc4K4nt6wu4/7r1fG5HBVdV5FGYkUB0hAoRGBwz0dw9iFwufSRLkHA+IJMJbL2iiJzcBERRZN/H9XS0h1gxPpfmWyfbqG28gM23Wvo4Urt85lt1Xf3sq5bMt2ZjvvnWmzMEOVSQzLcuDRw/fpy1a9eydu1aAL773e+ydu1aHn/8cQD6+vr4whe+QHFxMd/+9rf5whe+wPPPPz8nRmdn5xzjrS1btvDcc8/xhz/8gTVr1vDyyy/z+uuvuwkxwPe//32+9a1v8ZWvfIWNGzdiNBrZvXt3wIQYJKXYI2YrxWFRat7oOcrItJHsyESuTvBsnOWtf3HL+DC7+84AcFPqajIj44HAlGIXPuptpmpEj1Im53PZFcSrImeN9/wcRA/rOd7fw6e97QDsSM9jVfwsJTaI/sUAoh32dbdT2e98025JzWRjchpCsEeg8z7PRVHkZF8fBzo7AWd69U0FBWdP+5agFLunFEVOdPVytNPZZzgyTMn2vFxy4uNCqhTPhsVm41h7D1XdehyiiACUpyaxMTudiDBlULEWvSacz73VMMyp9l4Gxk3u65nxsazOSiZDq/Hfa3mZ+wW7YLXZ6egfoblviM6B0TlfLuKiwmdaQMWREB0ZnHHKOVSKA4Fpahr90DjTVjsl2c6si+VUikPRu3ApfQslSFgpmK0Uu/oUOxyib8V4kUqx+//9KMaLVYpnx/elGC9FKXbBp2K8BKXYBZ+K8RKUXBd8KsYhiO9XMV7iHP4U48UqxS74VYwXqRS74FcxXqRS7IJfxXiRSrEL/hTjS10pvpAhkWIPmE2Kw6MjGLSM82bPMURErkpYRW7UwpQkb6TY7pDxaX8jNWM9qOVK7s7YQJRSHRQptjscvNJRQ+/kGDFKNZ/LriBCETYz3vNz8ESKAT7paXcrxTdmFlIUN9N3OEhSjENAFEUO9HZyXO+MV5GQzNXpXpwdAyTFLrQNj/BeSzPTdjtRyjBuLiwgOSo6JKTYdd0wYeSDxmZGppz1xYUJ8VyVk+3ZATtEKcYjk1McaO6kfWgEAKVcRkV6CmszUlF5c3wMISl23yqK9I6MU9Whp21gxH09NlJNeXoyxak6727l54gUz4bFaqNNP0yrfpjuwbE57aai1GFOgpwYR0pcjH/nzxVGij2NX05SHIqYl9ImKeHihSdSDH6I8RJJMcwQ4+OtNDQuJMZLJcWu+Cequ6iqc+7Ns4lxKEgxQGVTD8dqPBDjEJBigJoOA/vPOB215xDjEJBWgEb9IB+d9kCMQxS/bWCE3VWNnolxCObwRYyXSooB9BNG3qiu80yMl0iKwUmMX5lRihcQ4yWSYvBDjJdIisE3MZZI8YULKVcvAOhUMayNywHg8FAdJltwJk2X6/LQqaIw2618oK/BLgaX7iKXybg5rZQYpZpxq5l3umuxLTJl5oqULLdC/F5nE81ji0vJBme61hVpWVyVng1A5YCed9oaF7222ciNi+PesnLi1GqM1mleqq2lUq8PaapTUnQU91asZl1aitMUa2CIZ06epnFgcNkMnuIiwrllVRF3rCkhISoSq93BsY4e/nzkFJXd58aMC5y/uzSthhvXFvH5rRWszkxGKZcxajKzv6Gdpz85yb76NoaMk+dkPf6gUiooTk/kpg3FPLhjPTvW5JObpEUhl2E0T3OmQ8+bx+r408cn2FPVTIt+iOkQpmVJkCDh0oFMJrD1yrmp1JL51lxIrtS+kSO5UvuEZL4lYSVCIsUBYk1sNjpVDNMOGwcGa4L68FTI5FyXUk6YTIHBPM7hwZag5w9XKLkto5wwmZzeqXH29DUs6gNcEASuSculOC4BByLvdDTQOr60FhTrklK5MacQmSDQNDrE682LayM1H3Hh4dxTVk6BVotDFNnX0c67LU0hrXFRyGVszcnis2vKiY+IwGyzsbuxmV31jRiXsZVSepyGz60v54bSAjThasxWG5+2dPCXo5XU6QfmKKHLDU2EmiuKsnnwqnVcWZxNXGQ4VruD6m4DLxyu4vUTtTQZhlZMqySVUkFBqo7r1hXy0I4N3LCukKK0BFRKBRarjcbeQd6vbOJ/9pxg17E6znToGZ8Mvdu4BAkSLl5IxNg/JFdq35BcqX1DIsYSVhqk9GkPcKUK/L8zLxERfdbxdnTaxCvdR7GLDrboiimOyXA/ZveWPj0rL6XNOMg7PTUA7EwuIz96ofOkt7Rql+t1h3GENztqcCCyUZfB5Qk5Hsd7iyPOrMchirzb0Ujj6CByQeCW7BJyYjy4IgeRVt05PsaupgamHXZ04RF8pqDUby2w13yheQ6+p/V69nd04hBF4tRqbiosRBcxy43Y2z7gJb6nLB+7w8Hxrl6Od/XgEEXC5HK25mRSlpSIzGu+kLd5vVz3MLfd4aBOP8DRtm4mZ5yXtRHhbMpOJy9B67VOO+j03QAzg0RRpHd4nDOdBtoGhnF9QoQrFRSnJVCaloQmYqFxQchcoBeZruxwiOhHJ+gwjNDeP8KYaS4RjosKJzMhlsyEWJLjoj26dnqc9zy4W09NmvjOfVL6tAQJywnX+/j3//n2nPRpAHEm1dVvjbELkis1ILlSe7pHcqWWXKnB85+A2WjiB1tuXLF7/XLEW8mQSLEHeCPFAKdHuzky1IBCkHFH+uXEKJ2PB0KKAQ4NtHJyuAulIOfOzPXEhc3diP2RYoCaET0f9jYBcE1yAeVxCzc4f6QYnMT4nfYGmsaGkAsCt+WUkBU9jxgHWWvcbzTxelMdkzYrMWEq7igoQauOWBIpdqFvYoJ3G5swTk+jkMnYnpNDaYKrJjq4+L7qXIdMk3zY1EK/0WlElRIdxfa8HHSRkR7HB7p+f3NbbXaqevSc7OzFMtNLOD4ygk3Z6eTGxy3YpJeLFM8ebzRbqO3up66nH9Os3rTpWg0laQnkJDhTmOH8k+L5GDVO0d4/QodhBP3oBLM/6ZRyOek6DRk6Dek6DTEeSL57XokUL2ssCRLOFwIhxbCQGF+1rZis7HnEeAm1xoEQ46XUGi8gxmtzKC2c+71hqbXGfonxEmuN5xDj3BQ2l84jxkus051NjIvTE7m6PGdp8efdExAxXsJzCIQYL6XWeD4xvnVGQQ4sjv9NPSBivIRa44CI8RJqjQMhxhIpXvmQSLEH+CLFVofA7r4T9JlH0KliuCV1IzJBFjApdogib3ZX0TM5ikYZzp0Z61HJzxo7BUKKAQ71t3N0oAsBuCm9lLzouRt0IKTYGdfB2+0NtIwNIxcEbs4uJjdGOytQkAqpQ2DMYua1plpGLWbC5HJuyikk25MKDUGRYgDztJXdzc10jo0BUBgfz/acHNQyb6ZQwZNicP6eqnr1HO7swmp3IABrUpLZnJmOavYHdQhJsesei81GZVcfp7v17lRxbWQ4GzOdyrHM5Q7tbYJlIJsOh0j74Ai13f10Do66r6sUcvKS4ilKTSAlJio0LtDLYGxlsdroGhyjs3+EroGxOb2QwdkPOT3eSZDT4jWolGd/xxIpXt5YEiScLwRKikFypfa3fpBcqf3NIblS+573UnSlXk5SrDcsvdOEK15y0qXRbUIixR7gixTbRBlG2xSvdx9m2mFjlSaLjfGFAZNigEnbNC91nMRos5ARoeXG1NVuohMoKRZFkQ97m6gdNSAXBG7PWEV6ZKz78UBJMTjTd9/ucBJjmSBwU2YR+bHxM4GCJ8UAk1Yru1rr6TVOIABXpmWzNjFlIWkKkhQLopOwHu/p4XB3NyIQFRbGdbl5ZMRoPMRZHCl2YcJi4dPWDlqGnHXXEUolW7MzKU7QOZ/LMpBiF8xWJzmu6jlLjmPD1azLSKUoSYfCW/rvMpPN8Ukz9T0D1PcNYDSfrc/RhKspStFRlKIjJjyAvnDnkBTPGe4QGRgz0TkwSvfQGIZ5KrIA6DSRpGpjSIvXkBobjVLhxRk8BOuRSLEECecHwZBikFyp/a0fJFdqf3NIrtS+573UXKmXkxSv/9y/IQ8LvEevN9inzZz46/93Sez3Ein2AH+kGKDd1M9HhtMAXJtcQao6yWMsT6QYQD9p4vXuk9hFBxVxmVymywMCJ8XgJIe7OutoMw4RJpNzV9YaEtRRPuN4IsUANoeD9zqbaBwdRACuyyigRJu4aFIMTrL9UWcrNUNO85BSbQLXZObNJXOLIMUu6Ccm2N3SwpjZWTu6LjmFy9MzAoofbJugzuFR9rW2MzozV3J0FFflZDnbRAURZzFzm6dtVPXoOd3T506rjgxTUpGeQnlKEmHzCdtyk82Z66Io0jMyTkPvAC39w9jsZ3PYU2KjKUzWkZ+oRR3mocXVuVhngOOnrTZ6hyfoHhqjZ3CMEdPUnMdlgkCiJtJJkLUxJMVGea6nCtF6QCLFEiScCwRLisG57x741AMxDgEpdl4XOXx0ITEOBSkG58fNiTOdC4hxqEixKMDpBg+KcYhIsShAbbue/WfagVnE2OvrH2R8GTT2DPJx1TxiHGx8H3O0DgzznifFOETEvnt0jF1nFhLjUJBi8KEYh4AUAwxMmXi1zgMxDgEpBh/EOASkGGDCaubl5uoFxFgixSsfEin2gEBIMcDhwXpqx7tQyZTcmno5kYrwBbG8kWK7Q0bThIE9+loArkkqoTAmOShSDGC1OXi9q5reyTEi5Eruzq4gNiw8aFIsziiwH3Y1UzviJLHbUnOoiE/zOD4QUuyMK1LZ38cn3e2IQEpkNLfkFs0y4Fo8KQaYttv5tKOD6n7nmnXhEVyfl3/WhCtEpFgQnQcHlb19HOvqwTrj8FiUoGNrZiZRqnm1KSEkxa7r0zY7NX39VHb3YppJ/1Up5KxOTWZ1WjIRLvJ5jkjxbFhtdloNw9T3DdAzMu6+LhMEMuM1FCbryE6Im0smVwgpng+jeZreoTF6hsbpGR7DODXXrdJFklO0MaTGxZASN09JlkixBAkXBBZDihFmFOP5xDgnwePwYEkxshnFeB4xzsv3fPAeLClGEM6mUs8ixiWFC71JfMb3c30BMS7J8Dx+kURtATGeX2PsZ53+XrcFxHh+jbG/+L7mEKCt3wMxloeG2CPMKMbziLFM4eXFXgQZ1497IMZeMqqCJcWiMJNKPZ8YK72UyQVLZvFCjMM8mG/5iuP19RGdivE8YqxRLTTfktKnVxYkUuwBrjfU/9S8uJAUz0qTtosO3uw5zqBlgkRVLDelrEcmzP3QsXn5xHelWx8aaOXUSCcyQeD29AqS1LE+x8+HQxSw2G283F7FoNlEtFLF3dmrifZA0MG/giyKInt72qgcdLZuuCwpg81JGQs3gyAV5I7RMd5pbcBitxOlDOPW/GKSIqOCTz/2Mm/r0DAftrZittmQCwKXZ2RQkZKCPEjXaCEAkm60THOovZP6fmd7DoVMxvr0VNampbhJn8861EUQ8tmwOxw0GAY52dHL6JRTuZYLAkXJCVSkp6CN9Py7D5qMe4OfdU6YLTT3DdGkH2Rw4myfY4VcRk5CHPnJ8WTqYpELnt/T56OGF7zvb+Mms5MgD43RNzyByTyXJAsC6GIiSYmLJlkbQ0psNOEqL+q4p3m9keJ7JFIsQcJywk2K/2PXAlLsXdl0Xpdcqb3En3X9UnalDmQOyZXa92Z8KbhSm40mHt0qGW2tFEik2AMCJcUA49ZJXu0+itVhZ5Umm43agrnj/ZBiURTZ3VtDm2mQcLmSz2SsJ0bpQXH2QYoBTLZpXmmrYmR6Ck2Ymrsz1xCpXHgqFYiCLIoiRwxdHNI7N7MKXQpXp87bDIJNqxYFRsxTvNlcz4h5CrkgcE1WHmXxCzd5n3F8zGuanmZPayvto6MApERFcW1uHnHhHkjiEkixC4YJI5+2dtA3PgFAlCqMy7MyKEzQeSfjPuYOlBS74HCItA2OcLKzB8OEyX09SxvLmvRkMuI0c35n54oUz8awcZKmGYI8PnW2f1+YQk5OQhx5SfGkazVuB2uf6wxyPcGOD0SJFkWRiSkLvUPj9A6P0zc8wcTUwr6Emkg1ybHRJMdFkxQbRWxUuNs3YMG8EimWIOG8YCmkGCRXan/rh0vXlTrQOSRXat/zXuyu1BIpXlmQSLEHBEOKAVqNBvYYqgHYkbiGrMizm5Y/Ugxgddh5vesUAxYjscoI7shYh1qu9Dp+NhyzPp0mrBZebjvNuNVCXFg4d2auXkCMg0mrPjXQy94ep6FFgSae6zMLz9brLoIUA5htNt5ra6JtbASA0vhEtmfmoJQFWBfrZ15RFKkZGODTjg6sdjtyQWBTWjrrU1LmbgQhIMUAokOkaXCIg+2dTFicCqI2IpzLMzPI1S5so+QrVrCkePZz7huboLK7j9bBEffDcRHhrEpLojhJR5hCcV5IsfsWUcQwZqRZP0SLYRiT5azaqpTLyNTFkpugJVMX6/kkeBHrCXb8YtOzJ6Ys6Icn6BuZQD8ywfAsddwFpVxOYmwkibFRJGmiSIyNImIm5f5ck+JQpFRdSulUEi5eLJUUg+RK7W/9cGm6Ugczx8XmSr2AGC+BFMPF7UotkeKVBYkUe0CwpBjgwEATteOdKAUFt6VtQqN0brCBkGIAk83CK51OR+okdQy3plWgmEUUAyHFAGPTZl5pr2LCCzEOtta4bniA97ucH9ZpkTHcml2MWqFcNCl2ziVytK+bw71diEC8OoKb8wqd/Yz9xQlw3nGLhY9aW92tm3QREezIySU5Kspn/GBJseu6ze6sNz7Z3Ytlxik6KSqKLVkZZMRqgoq1cE2Bjx+dNFPVo6dOP4B1Zh1KmYzCJB2rUpNIiAqi17I3LIIUz7ldFNGPOglya/9cgiwTBNLiYshJiCMnQUuU2kuNTwDrCXb8YknxfFimbehnCLJh1MjAmBHrLBMyF6LUYSRookjSRJKgiSIhJtLdCmo5SfHGzzyBQrk08w2b1cyx1/7pktgkJVy8CAUpBsmV2t/64dJzpQ52jovNlXoOMV4iKYaL15VaIsUrCxIp9oDFkGKrHd7tO4HBMkqsMpJbUzehlCkCJsUAwxYTr3adYtphIztSx3Up5e6Uy0BJMcDY9BSvtJ1hwraQGC/GgKtrYpS32uuZdtiJU6m5PaeUWGWEx/GBkGIXusbHeLe1kUmbFaVMxo7MPIrjE3zHCYKMi6JI4+Ag+zo6MNtsCMCapGQuS09HJfesRi6WFLtgsdk42d1LZa8e24wZV4ZGw2VZ6aRERwcV6+yaghsPMG2zUacfpLrXwMjkWTfllJgoylOTyE+IP6v6n2NSPDuOS0FuGxihbWCYUZN5zpCE6EiyE+LI1sWSEB0ZnPLuY15PCBUpnj/eIYqMGKfoHzViGHUS5RHj1ILbZILAwzs3opDLJFIsQcI5QKhIMUiu1P7Xf2m5Ui9mjovNldpNjENAiuHicqUuitVxY3aRRIpXGCRS7AGLIcV2h4xJm4U3eg8zZZ8mMyKBHYlrsOPZjc8bye2eHGNXTyUOUaRMk8YVCQUIghAUKQYYNZt5taPKTYw/k7maKKVqUaQYYHDKxBtttUxYp1HLFdyaVUJapMbDDR7DeP0UNU1P825bI90TTsfi0vhEtmXkEDY/ndqFIBVqQXT2TP6ko52GoSEAIpVKrsrMpkCrXUCylkqKXZi0THO8u5czegOOmRcxK1bD5sz0oNs4LSXtWRRFekbHqe410Do44l6LWqGgOElHWUoi2ggvBxxegwa5ziDijJimaO93EmT9mHHOYxFhSjdBTtdqzhp6rHBS7AnTNjuDYyb6x5xKcv+YiTCFnM9tXQ1I6dMSJJwLhJIUS67Uvtd/qblSL2oOQXKl9jfvxeBKfaCvg+3puajkCokUrzBIpNgDXG+AP9c+HzAptonOP/p+8xi7eo7jQGRtXA4VsQWex/sguc0T/bzf52zVtCk+mw3x2di9kEGHl53DIQpOxbj9DBNWC5owNXdmrfLuSu2tZnbWp5/JOs0brfUYJo3IBIFr0/Mp1SZ6HT93As+XEQUcosiR3i6O9HUDEKdSc2NuIYkRUR7Ge4/j+frZ/+wYHWVvW7u7r3GmRsP2nBxi1WqP4+eu33N8f0Rw3GzmWGcPdYYBd+isuFg2ZaaTHD33+S22VdOCNXkZbjJPU9vXT01vP8ZZKcvJMVGUpSSSnxgfUMuk5SaPrtdh0jJNx+AoHQOjdA2NzklBlgkCqXExZOpiyYyPJS5S7fWLibf4S11nsOP9vW42u8NtODY1aeK7n5WMtiRIWE64SfGvPJFiLzdJrtRz1hNw/FnXLwlX6iXMIblS+95EL3RX6tkwG008esUNK3avX454KxkSKfaApZBigMbxXj4ZcJLabYmryYlMXjjej/JbNdLN/oFmAK5KLKAkxsOmgW9SDDA+bebV9jOMWc1EKVXcmbma2LCFxDgQUgxOU7D3OpppGnWqrpsS09mSfHbDWQwpdqF7YozdrU0YrdPIBIGtaZmsS0ydu9ksgRSDs9fw8Z4eTvT0YhdF5ILAxrQ01qemOtOJQ0yKXRibMnOsq4f6eeR4Y0YaKTHRvmOFiBS7xjtEkc7hUWp7+2kbGnFnA4TJ5RQkxlOcnEByTBSCl0jnihTPht3hoGd4nI7BUdr7R5gwz3V8jlaHkamLJV0bS5o2xvvJsZf4i1lnsOODed0kUixBwvJjOUgxSK7U/tYPl4Ar9RLnuNhcqT0S4yWkVV/ortQuSKR4ZcHbW35FwG6389hjj5GTk0N4eDh5eXn88Ic/xB+P37t3L+vWrUOlUpGfn8+f/vSnc7PgGRTGpFKuyQTg04FqBixjQcdYHZfOBm0WAJ/0N9Ew3reotcSEqbk7ZzVxYeEYrRZeaq+kf2piUbEAlDI5N2cXsinRuYEd7e/mzfZ6LHbbomO6kB6t4W/K1pAXq8Uhinza3cErjTWMW8z+bw4QCpmMyzIy+Pzq1WRqNNhFkcPd3fy5spKGwUG/763FQhOuZmdhHl/YUEFJYgIC0DEyystVNbxcVTNDTs/N+ZRMEMiOj+OmVUU8dPk6LsvJIEatYtpup6avn1dO1fDMkUqOtHe5+yCfb8hlTofqK4uz+ZsrK7hv6xq2FmWRHq9BJghMmKep6e7nvapG/mfvcV46coZDTZ10DY1h82ByJUGChJWFC3W/9wSZTGDrFUXk5CYgiiKf7K2ns2MwZPEFQeCyjbkUFTgP3PcfbKK5pT+k8devymR1cSoAh0+1Udu0uO8g3lBRmMbGUmfq9Im6bk7Vd4c0fll2MleUZwNQ1drHkbrOkO6xhak6rlmVjwDUd/fzSU1bSOPnJGi5YXUBMkGg2TDEh9XNOLypF4tAepyGW8qLUMhkdAyP8k51I3ZH6PbK5Ohobp+pKe4dn+DN6nq3+WcooIuI5M7iUsIVCvpNJl6fMeEKFWLV4dxdWEaUMoxh8xSvNNZgsk77v1HCBY0VrRT/6Ec/4pe//CVPP/00ZWVlHD9+nC9+8Yv827/9G9/+9rc93tPW1kZ5eTlf+9rX+PKXv8yePXt45JFHePvtt7n++usDmne+UjwyPY5aHka4XB2QUgzgEB18oD9N1+QQalkYt6RuJnpW/2F/SjE4T2v3DzRzZrQHAbgmqZT86KR54wOrNTbZpnmjo5oBswmlTM4t6WVkRMbOGu8xjA/lV6B2uJ8Pu5uxiyJxKjW3ZJcQr/LgbgwBKcVn5xSpHjDwSXc7VoeDMJmcqzKyKYtP9KpeBqoUuyDMmDw1DQ3xaWcnxmnnh11yVBRXZWadNcVyr39pSvH8NY1OmTnR3UN9/6C7zlcbHs66tBSKEnQBtY8KWXqzeLb2uE4/QOvAMNZZm2NyTBSFiTryE+KJCFOeF6XYF6w2Oz3D43QNjdI9PM6Iaa6JlVwmkKSJJi0uhjRtDMkxUR5TxYJdZ7DjJaVYggTvOB/7/XIpxS5IrtS+1w8XsSu1j3suLVdqH4rxEpRiFy50V+rlVIr1hoGQKcXJSQmXxH6/oknxLbfcQlJSEn/84x/d1+666y7Cw8N55plnPN7zv//3/+btt9+murrafe3ee+9ldHSU3bt3e7zHYrFgsZxNxxwfHycjI4M/1z7PiHyCg0OVxIVp2J64CVH0nJY5nxQDTDts7Oo5wfD0BLHKSG5K2YRqpv9wIKQYnJvSvv5Gasf6EBDYmVxKblTirPGBG3BZ7Dbe6qylZ3IMmSBwQ2oJ+TG6mfEew/gkxQD6yQl2tdczYZ1GIZOxM62A4jgPxiJBkGLndeeH0XvtzfSZnMp2ZkwsOzPz5jQ+DySOJ8z+zLXa7Zzq6+N4b6+bDBbGx7M1I5MY1cxcISbFLhgt05zu01PdZ2B65hQ1MiyMNSlJlCcnOT/czwEpng2r3U7r4AgN+gG6RsbcDws4T5cLE+PJ02lRzU9VOo8u1rNhNE/TMzxG98yPyWKd87hCJiM5Noq0OA2pcdEk+SPJEile1lgSJMC52e+97fUuUmyemmZsZJKk1NiQkGKQXKn9r/8idaUOIfGWXKl9z3shu1IvJynefOsPl9xpApzdJo689dglsd+v6PTpLVu2sGfPHhobGwE4ffo0+/fv58Ybb/R6z6FDh9i5c+eca9dffz2HDh3yes+TTz6JRqNx/2RknHVDjFZGIUPGoGWEypG6oNYfJlOwM2ktEXIVo1YTH/efxi4Gl54iCAJXJxZSGJ2MiMgefS3tpsWlYankCm7PWEVetA6HKPJuTy2nh3sXFcuF5Iho7i+sIDNKg83hYHdXA3t7WkKShhOrDuezReVcmZ6FXJDROT7KM7WVVA3oQ5qmpJTL2ZSezoMVFZQmOAl949AQfz5dyf7OjpCm5MxHlCqMrdmZPLRxLVuzMolUKjFNT3Owo4v/PnaSj1vaGJla2L5nOaGUyylK0nHb6hIeumwdV+RlkRgdiQh0jYyxp6GV/3fwBG9XN9DYP+gm8ysFUeowilIT2FGezwNXruO+LWu4qjiHvCQt4WFKbA4H3cPjHGnp4rXjtTy19xivHa/hSEsXXUOjTNtW1vORIOFSwLnY733t9RazlQ93VfLRO6fp6x4OwTNyQiYT2Hrl2VTqfR8vQyr1plyKCpc5lbokDYDDJ0OfSr2maHlTqUuzk7liVTYAVS3LkEqdpmP7amcqdV3XMqRSJ2q5frlTqVctYyp1zNxU6reWI5W6xEmEpVRqCUvBilaKHQ4H//iP/8hPf/pT5HI5drudf/u3f+PRRx/1ek9hYSFf/OIX54x55513uPnmm5mcnCQ8fKHJlLfT42frniUiOoLuyX72DZwCYJN2NTmRC02vvPUjtjlkDFkm2NV7HJtoJz8qmasSyhC9tGrymp7tgD36Opom+pEJAjemlJMVFb8oV2qHKPJxXzPVI86T5fXx6WxJ8OyeGKiC7BBFDvV1cdTg3MxSIqK5JbuIqBlV1+tZQIAK74h5ig/aWug1OlXjjGgNO7Py0Kj8nIIFaZyFCP0mE592dNAz7mwTpZLL2Ziaxprk5LO9ff3F93pU61sxtDscNA4McqpHz5Bp0v1QdlwsFWkppGti3L+nkBlGBajYjk6aaeofpMkwxPCs3sdymUCWNpb8hHiy4+MIm99+4Xy5WHsaOtMzuHd4nJ6RcXpHJpianqskCwLooiNJiY0mOTaaFE00kWovLRk8zRuC9U+ZTPz93ZJSLOHSwbnY773t9X/45ZuEhYXzyYe1dHcOIZfL2HbDKlLStQsnXaSCLLlSe4k/6/pF5Uqd7qNd0yLnkFypLz5XarPRxKNXSunTKwXeLVpXAP7617/y7LPP8txzz1FWVkZlZSWPPPIIqampPPjggyGbR6VSoVJ5SMmdQXpEIqs0eZwZa+HESDUaZTTaME3A8eNV0VyTtIoP9KdpNuqJkKtYry0Kao0yQWBHcjF20UGrcZB3+6q5IaWMjAjPPRD9xbomJZ9opYpD/R2cGOpm3Grh2pSihaQviJhbUzNJjojmvY5G+iYneLbxNDdkFZIVHbuomLMRpw7n7uIyTuv1HOjppGtijGdqK7k8NZOKxBRkAbbjCQSJkZHcWVJC++goBzs7GZqaYn9XJ5UGPZelpVOSkBDS+WZDLpNRkpRIcWIC3WPjVPb00T48SvuI8yc+IpxVKckUJehQedpMlhGxEWo2ZqezISuNIdMUTYZBmgeGGZsy0zo4QuvgiJsg5+q0ZMfH+XSBPh8QBAFtVATaqAjKM5MRRZGxSTO9IxP0jozTNzLOhHmagXETA+MmqjqdXzBjwlUkx0aTpIkiKSaK+OiI4OqSJUiQ4BPnYr/3tdfL5TKu2lnqJsZ7d5/xTowXAZf5FkBb6wD7Pq737Eq9SLjMtwAamvTsP9gE4JEYLzb++lVOA9Gq+l4On2wDkQWu1EtBRaFTjT5W28WJOucBu0divEiUZc+o6dXtVLX0gYjXPsaLQWGq83f50Zlm6rr7EcGzK/Ui4TLf2l3VRLPB2QHEKzFeBFzmW7uqG9yKsTdivBi4zLfeqK53m295JcaLgMt869X6Wrdi7JUYLwIuxfjlxhq3YuyVGK8AhKvDCA/iQN8brNMr8/ktB1a0UpyRkcEPfvADvvGNb7ivPfHEEzzzzDPU19d7vOeqq65i3bp1/OpXv3Jf+5//+R8eeeQRxsbGAprXdcriUophprZ34BQ9UwOEy9Vcm7SFcPlZldKXUuxC40Qvn860atoQV8Cq2Byf42fDVSNsFx180FdLq3EQGQLbk0oWmG85xwdWa1w/2s8HvU4ThyR1NLdklBGpCJs13mMY77XGosCoZYpdbQ0MmE0ArEtIZUtSlmfCHWQtMA6BUYuZD9qb6TE6lVxdeATXZOaSGuXhBGsRSvGcYaJIw+Agh7q63GZcsWo1m9PSKIzXIQv6SDZ4hXRkcorTvXrqDAPYZlKalHIZxQk6ypOSSIjyYm4WYPyl1PaKosigcZLmgSGa+50E2X0/kKKJJlenJSc+Dk34XFX/fCjFgcSfmLKgH52gb+ZneGJywS1ymYAuOtJNkhM1UcSEqxAEQVKKJUhYBM7Hfu96H//hl2+6jbbsdodvxXiJtcZ+FeMl1hr7U4yXWmvsTzEORa2xT8U4BLXGPhXjENTp+u1jvMQ5/CrGS4zvTzFeaq2xX8V4ibXGfhXjJdYa+1WMV4hSLLVkCh4rWuqYnJxENo9IyeVyHD5qHS6//HL27Nkz59oHH3zA5ZdfvqS1CILAFt0qohWRTNnN7B88iV0MriaiMDqVjdp8AI6PNFE/3hX0OuSCjGtTSimITsSByB5DLfXji68LLo5N5I6sclQyBQbzBC+2nWLAbFx0PIBYVTj3Fq5idbzzVPbkQC8vNlcxbJ70c2eg8dXcXVjGjsw8VHIFg1OT/LWhmg/am5myWf0HCAIyQaAkIYEH11RwZWYm4QoFo2Yz77W08Jeq09QNDrjdo5cLceHhbMvL4Uub1nFlThax4Wqsdgdn9P08f/oML56upsbQf15qewVBICE6kstzM/mbTWu4d8MqNmSlER8ZgQj0jk2wv6WDvxyt5LljpznY2knv6Piyv2ZLQXS4ioIUHVeV5HDP5at5ePsGbllXzIbcNDLjNagUcuwOEcOYkapOPR9UN/PsgUr+e+9x3jxRx6HmTlr6h5kwW85Zm60LBb/97W/Jzs5GrVazefNmjh496nXsq6++yoYNG4iNjSUyMpKKigr+8pe/zBkjCILHn5/97GfuMdnZ2Qse//GPf7xsz1HC4rBS9nuXYpyepcNud7B395nQ1xhfscw1xhsv7BrjisI0NpYtc7umVU5RYllqjGe1a1qWGuMELTesLpTaNXmBSzGWaowlBIsVrRQ/9NBDfPjhh/z+97+nrKyMU6dO8ZWvfIUvfelL/OQnPwHg0Ucfpaenhz//+c/A2RYN3/jGN/jSl77ERx99xLe//e1FtWSarRS7MGIx82H/QaYdVjIjUrlMuwZBEAJSil04PtzM6dF2AK5OWEVuVIrP8bBQ4XWIIp/MuFIDXK7LZ3VsxqzHA3elBhgxm3mzq5rR6SmUgoxrU4vJj9EtSimejZaxYT7obGLKbkMuyLgqNZvV2uSzp6aLUIpnY9Jq5UBPBzVDzk1fLVewNS2Tcl2Sc44lKsUuuA4op+12Tuv1nNT3uT9kNSo1m1JTKdbNSqsOoVI8/7ooivSMjVOt76dlaNhNMJUyGYUJOkqTEkiOilqYsrUMSrGvOONTZtqGRmgbHKFndHzOwyqFnCxtLNnaODK1GsKVSv/rDHBeF5ZLiXalXPePmzCMGTGMTTA4MemR6IcrFSTERKKLjiQxOpKEmEii1aq5v5tLRCl+8cUXeeCBB/jd737H5s2b+dWvfsVLL71EQ0MDiYkLUzz37t3LyMgIxcXFhIWFsWvXLv7+7/9+zme5Xq+fc8+7777Lww8/THNzM7m5zlTS7OxsHn74Yf72b//WPS46OprIyAAzLCScE5yP/d6TUuyCTYRPPqimp2OeYrxEpdgFyZXa3/ovbFdqgIY+yZXa17ySK7WkFK80rGhSPDExwWOPPcZrr71Gf38/qamp3HfffTz++OOEhTlTFR566CHa29vZu3ev+769e/fyne98h9raWtLT03nsscd46KGHAp7XFym2OeQYzEPsGziKiEhZTD7lmsKgSLEoihwcbKR+ogsBgR1JFe7a4EBJsSvOgYFWqkZnNg1tNuvjnKpIsKRYdAiY7Vbe7amjyzQKwMb4DDbpsj3WwwRKigGM1mne62ii0+iMmxsdx86MfCIUYUsmxS70Gsf5qLOVwSmnGp0YEcm2jBxSI738AS+SFLswbbdTZdBzsq+PKTc5VrEhxUmOFYL3GpmlkuLZa5qcnqa2f4AawwBj5rOpy9qIcMoSEylK1BHhIpznmBTPvm622ugYHqVjeISO4TEss05tBSApJoqsuFgytbEkRkUGV7N9noy8ZsPucDBsnKJ/3MjAuIn+MSNDpkk8fbqqFHJ00ZHooiPQRUWii4ogLjJ8TnracpLiUJhvLMZ4Y/PmzWzcuJHf/OY3gNNYKSMjg29961v84Ac/CCjGunXruPnmm/nhD3/o8fE77riDiYmJOephdnY2jzzyCI888khAc0g4Pzgf+70vUizKZM5U6vnEOMNLjXGQpBhhJpV6PjHO8ewTEiwpRjaTSj2PGOflLyy3cq3H8/q9xBeEs6nUs4hxibca40WQYvBAjEsyPI9fJFFbQIy91BgvhhR7bdcUqnZQArT1eyDG8hARe2EmlXoeMZYpvLzYiyDj+nEPqdTzzTrdcYLb7EVhJpV6PjH25nUSJCkGL8Q4zEsNrkSKVzxWNCk+X3C9AV6s/8sCUmyd6UfcPNHF0eEaAC6LX0VmhOcParuXT2qrXWDfQA0tRr0zJTppDWkR8V7JrDeybHfAieEOjg61A7AqNo0rEvIRvWTGO7y6VQsz/4p8amjj1JAzJTs7Ko7r04pRyed+iIhe4ngjyw4HnBroY39fO3ZRJFyhZGd6HnmaeI/jvX6K+nCxdogip/v7ONTb5U4lLtLquCIti+j5vY2DdY32Mn7aZueMwcDJ3l43OY5UKlmXkkp5YqLz1DNQeCWn/tckiiK94xPU6PtpHhzCPiPxywSn8VVJYgLZcbEeDTO8kt9l6jvscIgYxo20DY3QMTQ6x2UbQK1QkKHVkKmNJTNOQ6TKj8lDqEh9kPG9wfXbstkdDE1MMjBhYnDGuGvIi6IsEwTioyK4c3MZcpmMKZOJf/jM8pDiy2/4P0vuXWizmjm0+3G6urrmrM+bkdH09DQRERG8/PLL3HHHHe7rDz74IKOjo7zxxhs+5xNFkY8++ojbbruN119/nWuvvXbBGIPBQHp6Ok8//TT333+/+3p2djZmsxmr1UpmZib3338/3/nOd1CEyHxFwoULNyn+xUJS7PpD9ltjPG/8wuu+ybLkSu0l/qzrF6Qr9ax7JFdq3/Neyq7UZqOJR6++XiLFKwQruqZ4JSM/OoPSGGd63pGhagzm4GqCBEHgqoRSsiISnOZZhtP0TQVftyQIAhvis7kiwVmrfGa0h/f7ahdd/yETBK5OzuX6tELkgox24wgvtlUyNGOatVgIgsC6xFTuK1yDTh3BlM3KW+317O5sxByiOmCZILA2KZUHy9dSrnNu+g3Dgzxdc4ojfV1YHaGvuQ2Ty1mfmspDa9dyZVYWkWFhmKxWPu3s4H8qT3G4u4tJa2jrnD1BEATSNDFcV5TPw5vXsy0vm8SoSByiSNvQCO/UNfLfR0+yr6UN/YTxvNa6ymQCKbHRbMnL5L5Nq3nw8rVsL8olL0FLmFyO2WajqX+IPfUt/M+hkzx39DSfNrfTNjjC9DL2jA41FHIZSbFRlGcksa0sl89etoq/3bGRz162iu1luazKTCY1LpowhRyHKGKx2S44R+uMjIw5fV+ffPJJj+MGBwex2+0kJc1VqZKSkhakQM/G2NgYUVFRhIWFcfPNN/PrX//aIyEGePrpp4mOjubOO++cc/3b3/42L7zwAh9//DFf/epX+dGPfsT3v//9IJ+phEsV7hrjzPhzVmPc0b4MNcYFy1xjXJwKzNQYNy5DjfEy9jEuy07mivJsYKbGuHYZa4y7+9lXvRw1xsvcx/giqDEOl2qMJfiBpBR7QCBKMcykLw+epnNSj1JQsC3xMuLC5p6ieFOKXcqvXXTwof403VNDyAUZO5PWkhq+UD0NJK26adzAHn09DkRS1BquT12FWq6cO96PUjwb/VNG3uqqY8JqQSHIuCa1gGKNk2wGqxTPvm5zODis7+J4fzciEKFQck1aHvmxs573IpTiBes3Gdnb2UavydnbOEoZxmWpGZTGJwbvGh2gmmpzOGgYHOR4Ty9jFmc6s3zGrKsiKZn4iAgPQXzPEYhS7A1Dpknq+wdo6B/ENKsfr0atokAXT0GCDl14uOdT62VSin3B7nBgGDPSOTxGx/AoA8a5hzECkBgTRVpsDGmxMaTERHtV48+3UhxoHFEUmZiyMDltJTk2GmBZleJQpk8HqhT39vaSlpbGwYMH55ggff/732ffvn0cOXLE4zwOh4PW1laMRiN79uzhhz/8Ia+//jrbtm1bMLa4uJhrr72WX//61z7X/t///d989atfxWg0+mzFJ+HiRyBKsQuSK/X89S+ML7lS+55DcqX2Pe+l6EotKcUrCxeWLLHCIAgCl+tWkaiKwyra+HTgKEZbcIqqXJCxI2k16eHxToJsOEX35OJOiQtikrg5bRVhMjl95jFe6zrB2PTiHZ8Tw6O4J6eCjMhYbKKD93sa2NPbtGTFVSGTcUVqFvcUrEarCmfSZmVXRz272utDerqWGBnFZ4vKuTGnkOgwFUbrNB92tPCX2kqaR4aWRS1VyGSUJSbywJo13JhfQGJkJHZRpLq/n2fOVPFaXR1toyPnTKmNj4xga04WD21ax21lxRQmxKOQyRgzWzje3cvzp6p45lQVRzq7GZmcOidr8gW5TEZqbAyX5WZwz4ZVPLx1PTeUFlCakogmXI0IGMaNnOzs5a2qep7af4yXTlZzsLWTjuHRC0pJdkEQBGIi1G5CvNxw9S5c6g9ATEzMnB9vJFOn0yGXyzEYDHOuGwwGkpOTva5VJpORn59PRUUFf//3f8/dd9/tUY3+9NNPaWho4Mtf/rLf579582ZsNhvt7e1+x0qQ4ILkSu0/vuRK7RuSK7VvSK7UFwc++eQTbr31VlJTUxEEgddff33O40ajkW9+85ukp6cTHh5OaWkpv/vd73zGfOqpp7jyyiuJi4sjLi6OnTt3Luhe8dBDDy3oNHHDDTcEtXaJFC8RckHOVYnriFVGY3ZMs6//GFN2S1AxFDI5O5PXkBmhwy462GM4Refk4jarjEgtd2asI0qhYsw6xWvdJ9FPjS0qFkCEIozbM8vZpHNuRDWjel5oPcXgEtOpAVIio7m/sIJNiekIQPPYEE/Xn+T0YF/INgpBECjS6niwbC1XpWejlisYMTv7KL/QcIauicW/Nr4gEwQK4+O5t6ycu0tKyY/TIgCd42O82dDAn6tOc1qvP2dtlGSCQFZcLNcXFfDlzeu5viifXG0cMkFgZGqKI13d/OXUaZ47VcXRrm6GVwBBBghXKslPjOeaoly+sLmCBy9by46iXIqTE4hWq5wkecLIya5e3jpTz1MHjvPiiSo+aW6neWCIyelLb0NaiQgLC2P9+vVzDLAcDgd79uwJqn2Ow+HAYln4+frHP/6R9evXs2bNGr8xKisrkclkHh2vJUjwBblcxpXXlpGWtYyp1FcuMzHedGET4zXLnEpdmp3EFauygeUjxttXLycxjuP65U6lXnVuiXEovyfpIiK5s0QixssJk8nEmjVr+O1vf+vx8e9+97vs3r2bZ555hrq6Oh555BG++c1v8uabb3qNuXfvXu677z4+/vhjDh06REZGBtdddx09PT1zxt1www309fW5f55//vmg1i6lT3tAoOnTszFhtfKR4RAm+ySxyhi2JW4mTKb0mz49G3bRwceGajom+xEQ2Ja4muzIJK/jwbubtNE6zbu9ZxiwTCAXZGxLLKYgJimo9On517tMo7zf04DJNo1ckHFlYi7lsSlz0n8CSZ+ee935b/+UkT1dLRimnD2SkyOi2ZGWT8L8lLYg0qed1+f+r8Vu46Shl5OGXqwzH+RZMbFsSckkKTJqyenTLnjK5hm3mDmtN1A9cLancJhMTnGCjtWJScSHe06tXkr6tL/xFpuNtqERGgeH6Bodm2MCpQ0PJz9eS358PPERXlKsA1hPyFysPWDcbKF3ZJyesXF6RscZNy8kTLHhalJiomd+oogL5Lkscj0QGtfr5UyfPp8tmR588EF+//vfs2nTJn71q1/x17/+lfr6epKSknjggQdIS0tzK8FPPvkkGzZsIC8vD4vFwjvvvMMPfvAD/uu//muOIjw+Pk5KSgq/+MUv+NrXvjZnzkOHDnHkyBG2b99OdHQ0hw4d4jvf+Q433ngjTz/99JJeAwkXPoJJn3ZBcqV2rd9LfMmV2v8ckiu133kvFVfq5UyfDkWplCtesN0mXBAEgddee22OwWZ5eTn33HMPjz32mPva+vXrufHGG3niiScCimu324mLi+M3v/kNDzzwAOBUikdHRxco08FAst/0AbngQC7MZWEOL38d0Uol1yRt4AP9YUat4xwYPMb2xA3IBW/W7AsvKYBrksrZ119Dq8nA3v4qrkooJT86BW+fNXYvnypRyjDuyKjgw75a2kxD7DHUMmI1slGb65kQeCObs4ZmRWv4fH4F73c30W4cYa+hme7JEXamFrrdqb0eSHo7e5lZf1JkJPcWreL0oJ6DvZ3oJyd4rukU6xPTuCwpw11X4vUjKEDSqpLJuTw9g9WJyRzt7ebMoIGO8VE6xkfJjY3jspRMEiM89C8N0q3a0/DoCDVX5GaxKTOduoEBqvr0jJjNVBkMVBkMpMfEsDopidy4uLl1Ol5fu+DW5OnXrgpTUJycQHFyAlNWK21DIzQPDtM1Osbw1BRHu3s42t2DRq0mTxdHbrzWcw9kvJPfpf7O3PE9XIuJUBETnkBxqvMLo9EyTd/oOL1jE/SNTTBonGR0yszolJk6w4DzOSvkJMdEk6KJJjkmisToKMK8bLbBrge8v9V9te5YEOMizOG55557GBgY4PHHH0ev11NRUcHu3bvd5ludnZ3IZr3vTSYTf/d3f0d3dzfh4eEUFxfzzDPPcM8998yJ+8ILLyCKIvfdd9+COVUqFS+88AL/8i//gsViIScnh+985zt897vfXd4nK+HCgih6+MP18jnqcKAQ4Oodpe4a4727z3h3pfbyASJ42XNFmYBMcKZSA7S1DrDv43quBo+u1ILXzwove5MDBAQu25ALIjQ06dl/sAnAsyu119fB2/qdd6wvzwBRpKq+l8Mn2wA8u1IHtfqzqCh0qtHHars4UedUiz25Ugve/E/88LeyrGQQYX91O1UtTrXbkyu1r3V6fW4OKErRIYjw0Zlm6rr6QcSrK7XXvcZbfCB3xnxrd1UTzYYhAK+u1MHGB0iPdaZS76pucCvGwbpS+5rXpRi/UV3vVoy9uVIL3t7r3v72gITwSO4qLuXV+lq3YuzVldobvLX2lIluxfjlxhq3YuzRlXoZZcm77v8tCsXSOk0A2GxOf5zx8fE51715iPjDli1bePPNN/nSl75Eamoqe/fupbGxkX//938POMbk5CRWqxWtdu5n7t69e0lMTCQuLo5rrrmGJ554gvh4L11uPEBSij3AdcrycsPTASvFLkV4ZHqcDw1HsTpsJKvj2arbgNxDz1pfCrJDFNk/UEuT0flBfHl8EcUxWV7m9fxHaZ9RlkVR5PBgG6dGOgHIjtRxTXIJYbK5f/heFWQPHzaiKHJysJcDhnYciEQrVVyfWkRapMZ7H2SvJkMLxxunLXzc3U7zmPODPCZMxba0HHJjtP6Pjxdc93zZNX7MYuZwbxf1QwPuofmxWjanZJAwmxwH28LJF2ZiiaJI19g4Zwx6WodH3FNEKpWUJSZSlpBAjFodNHn0Sor9rGc2XApy8+AwnSOj2Gf9AiOUSnK0ceTEx5GuiXFvUqHsa+wJi1FgLVYbfeMT6MeM9I1NYBg3YvOQ6qWNDCc5Jpqk6EiSYqLQRkSc/fKw3H2QPWDKZOJ7t19cSrEECSsNbqX45294UIr9G08F1K7JqxrmX0Geb7511bZisrLnEeMlGHAF0q5pKQZcC8y31uZQOk8xXqoBl992TUs04JpjvpXrQTH28RUgkOc223yrOD2Rqz0R4yUYZAXUrmkJ8eebb91YVohCPvfFXYoBV0DtmrzG8b95B9SuKVglfZaC7M98y2w08ei25VGKt+74l5CR4gN7/mXB9X/+53/mX/5l4fXZ8KQUWywWvvKVr/DnP/8ZhUKBTCbjqaeeciu+geDv/u7veO+996ipqUGtdj7HF154gYiICHJycmhpaeEf//EfiYqK4tChQ8gDbI8qkWIPWAopBhiwjPCx4Tg20U6KOoEtunULiLG/tGpRFDk81EjtuPPDfrUmh3Vx+Qs+LP2RYhcaxvXsNTRgF0XiwiK4PmUVsWFnn1swpBhAdAjopybY3V3PmNV5irRWm8ZlCdkoZAtfo2BIsfMBgdaxYT7qbmXC6kyJzYzScFVqDjq1JyV3caTYheGpSQ73ddM4fLZ+K1ejZVNKGsmR0ctCimdjwmKh2tBPdX8/U7NaOGXExFCakEi+Voti/gnsMpLi2Zi22ekYGaV1aJj24dE59T1ymUC6RkNWXCw5cbFo1EF8AJ8DUjwfdoeDIeMkfWNG9GMT6CeMTHhIuVbIZMRHRZAYHUliVBSJ0ZHERYQjm/X3J5FiiRRLuLCxVFIMkiv1wvUvjH8pulJ7W6uney42V+r5xFhypfZOjJeTFIc6fTrQbhOz4YkU//znP+epp57i5z//OVlZWXzyySc8+uijvPbaa+zcudPven784x/z05/+lL1797J69Wqv41pbW8nLy+PDDz9kx44d/p8oEin2iKWSYgCDeYi9/Sewiw6PxDiQWmNRFKkcbePkSCsAeVEpXKErQzYrXypQUgxgmBpnd18NJpsFpUzONUkl5EQ5004XQ4rBWaP7iaGV2lGnq2xsWDjXphaRHD73D3ExpBjAardzxNDNyYEe7KIzLWtVfDKXJ2USrlAuGL8wjufL3sYPTpo40tdN08iQ+1pGtIYNSWlkRmsWnuCGiBSDU2m1Oxw0Dw9TMzBA19iY+7EwuZyieB2lCQkkRUY613GOSPFs2B0OekbHaR0eoW14BKNlroFEXLiarLhYsmJjSdPELCTygcy73MrsvPEmyzSGCSP6cSP940b6J0wejT0UMhm6qAgSoiJJiIokMSoSbWT4wnQxiRRLkHBBIBSkGGaI8Z46ujsGFxLjJZJi8EOMl0iKYYYYH59bY+wixkslxa74J6q75tQYu4hxKEgxQGVTD8dqPBDjEJBigJoOA/vPONPA5xDjEJBi8EOMl0haAdoGRthd1eiZGIcgvi9ivFRSDH6I8RJJMTi/+71SP6/G2EWMl0iKwTsxXk5SvBJaMs0nxVNTU2g0Gl577TVuvvlm97gvf/nLdHd3s3v3bp/xfv7zn/PEE0/w4YcfsmHDBr/zJyQk8MQTT/DVr341sPVKpHgh5pNig9lAhDyCaGV0wKQYQD81xL4Bz8Q4GAOuhvEeDgzWIyKSFh7P9sQ1KGfSn4MhxQBGq5UP9NX0zThSr4nLYFN8LoKX5+WPFLvQNjHMnr4mTLZpBGBtfDqbddluUrRYUuzCmMXMJ71nU6pVcjmbEzNZE5/sJCUhIsWu8cP/P3vvHSbJVd77f6pzTpPzbM7aVdhd5bhCEjJIGNtCcI1A4AhcC2yC7r1GwuCfCDbIBmywL5Z8wQIkm2ALLEBIi0A57Gpznp2cejqH6li/P2q6Z3q6emZ6pmd3dvd8n6efnjl96q23e3rq9KfPOd83meDVkUGOBvzkJxsbrHa2N7ex2lM3NWNYYyierogsc8jv59DYGNFpLspei4X19Q2sr6vHpfUt3RJC8fT+iqIQSCQ5HQzRGwgyFImWhNLrJNpcLro8Hjq9bnwz6yEvEygue1hRCCVlxqJxxqNxxqIxxmNxMrnyZdc6ScJnt9LgsFNvt1HvsFFvs1c27JinBBQLCS29agXFAFmFcvOtdl9NoBggr2iYb3XV1wSK1fZy863VqxprAsWgXnZnmm9tXNNSMyhWJA3zrfXtNYNiRdIw39rQWdEca7ZcK53j6LCG+dYs4F1t/FPjGuZbutrFHwiVm2/pdbqaQDGUg/HbJl2qawHFAONJDfMtg6EmUAylYLzWW89bV6694KC4EOunP/0pt912W7HfH/3RH9HT08PPf/7zirG++MUv8td//df87Gc/4/LLL5/z3AMDA3R2dvKjH/2It7/97fPLV0BxuaZDccQY4ZXAK5h1Zq6pvwajXruWaCXIHUwE+I3/NXJKnlZLI1fUX4xe0lcFxQC98Ql2j71JVslTZ3Kyq+kSbAZz1VCcVyRySp6X/CfZH1LNKZotbm5s2oRDY+/BfKEYQM5l2D18iqMRtcSDz2Tjpta1NFtdi4bigvojYX411MP4ZEkot8nCVc1drHHVaxuILRCKC4qkU7wxOsQB/2hxL6rHbOHixlY21jVglBYAP1W6NCt5hf5IhEPjY5wMBkv2xLY7XWyor2eVz1c0OztTUDxT6UyWvlCY3mCI3lCIeDpT8rjDZKLT46bD46bD7cI203BijvhnCoq1+k8HZX8szvjkLZXVLhXhNJuot9upd9ios6s3j9VSsvx6NgkoFhJaetUSioUrdSH/CvEvMFfq2XIVrtRz51mp//ngSv2rgdO8pXs1VoPxvITiWCzGiRMnALj44ov58pe/zA033IDP56Ozs5Prr78ev9/P1772Nbq6uvjVr37Fn/zJn/DlL3+ZP/mTPwEoq0bxhS98gU9/+tM89thjXHXVVcVzORwOHA4HsViMz3zmM7zzne+kubmZkydP8olPfIJoNMr+/fvnbQgmoFhDhTfAj449gsFmYLf/eaLZGE6DnavqrsGsL39xZ5tBLp0xrueahosBY8X+ldrH5TA/G96LnM9gN5i5pfli3EbtN2glWJ5uhHUyOs4zI0dJ53NY9EZuatpAh73Upa3SuyNfIc+8InEy4ueXQydI5lQo2uZr5fLGbkxae40rOUPOUtoprygcDIzywnAfiax6jmabg2tauml3uOeVf7Uzy8lMlr2jw7w5NoKcU2vaWfQGLmpoZmtjc7mj4GxaRE6pbJaTgQCHx/0MTnMC1EsSK7xe1tXX0+3xaC9bPoOGXYVZ5N5giL5gmKFwpMSsC6DOZqPD46LD46bV5ZrdAZoaGnlV2b/S81XyClE5xXgsgT8Wxx9L4I8lNPcog/o38tmt+OwFUFZ/dphNZR+qkvE4n3ibgGIhoaVUEYq/+MNyKK609WMOWJ6X+da0/vONX4DlOfcYF/Nf2AzyfMy3ZoszFyzPtcd4Zj7zjj+tfU7zLVjUDPKse4yrzFWrf8lS6vbGiq7UC40/L/OtRcSfuZS6Wlfquc47L/OtWePMPtjPy3xrlvjVwPL5CMW7d+/mhhtuKGu/5557ePTRRxkZGeH+++/n5z//OYFAgK6uLv7wD/+Qj370o8X3+fXXX093dzePPvooAN3d3fT29pbFLJh9JZNJ7rzzTvbs2UMoFKK1tZW3vOUtfPazny1WuJiPBBRraDoU2502Etkkz/p/QzIn4zF6uLLuSoy6Uqida1m1CsZvkFNyNJl9XFl/WXEJtFb/Su2RTIKfDe8lnElglPRc33gR7bbyb4rnA8UAoXSSnw0dwp9S6wNf4u3isrru4r7lhUAxQDKb4bmRUxwJq7PGTqOZG1pW0+0o/XCwECguKJ3L8cb4IK+NDRZrDq90+bi6pYs6i23W/Be63Dqdy3HIP8aesSHCKRV+dJLEOl89Fze2apdzqvIc8+0fkVMc9fs5Mj5OUJaL7Sa9ntU+H2vr6mh3uaYGo7PgYl1QJpdjKBylPxSmPxTGH0+UxWxyOmhzu2hzu2hxOssgeblBcaX+qUwWf1wF5YlYkol4golYQtP1GsCo1+OzW6mzWbl+7Up0OklAsZDQGdBSQDEIV2rt/Evjn/eu1FXkqtX/fHOl1gLjC9mVuqDzEYrPZQko1tBMKAaIZKLs9j9POp+hzlTH5b7LMUyD2vnsNR6TA+wee52sksNncnNN/XbMelPF/pXaU7kMT4/sY1gOIgGX+tay2dVVcsGcLxQDZPN5fj16kkMRdYBqtri5sXkDLqN1wVBc0OlogGeGTxQdpFe76rm2aSUOozrbvhgoLiieSfPSSD/7J0aKnLLeU8/Opg68ZltZfzXQwqC4oLyicCoU4I2RIYbi0WJ7i93J1oZmVnvrKptM1QzUJ+8UhfFEgmN+P0cnJohP239sMRhY6fWyyuej0+Wucga5dlA8U8l0hoFQpAjJkVTp7KoENDjsKiC7nLS6nNgM2qsrKuosQbFmV0UhkkwxEUvgjycIxBME4klCSZn85D+ZzWTk3isvBZZ2pnhkZPGOlJFIhObmhgtikBQ6f7VUUAzClbo8//L457UrdZW5avU/31ypZ4Lxhe5KDQKKl5sEFGtIC4oBAukQz/lfJKtkaTA3sNO3s2icNV8DLn8qxO6x10nnM7gMDq5t2I7NYK3Yv1J7TsnzwvgRjkbVAWWVvYUr6zcWyyFVA8Wg7kE+Hh3lubGjZPI5jDo9VzWsYa2jWXPZznyhGNTZ1RfHTvNmYAgFMOr07GzoZKuvFV2F160aKFYfgICc4PmRvqIZlwSs8zRMwrF1Rv/FQfH0/sPxKHtGhzkRnCiaclkNBjbVNbGloQm32VJ2TLXnmG+7oigMR6Mc8fs5GQiQzGaLj5l0erq9Hlb7fHS7PVODx1mA4pn9I3KKwXCYgXCEoXC0DJIBPBYLrZOA3OJy4rFYKu7lWmw+07UUz7egXD5PKCETSCTI5vJsaFE/dC4lFF97zacXXbswm5V57td/dUEMkkLnr5YSikG4Upfmrx3/vHWlXkCuF4Ir9XQwFq7UAoqXmwQUa6gSFAOMyEFeDLxITsnRbG5mu287OklXlSt1OBPjmdHXSOZkbHoL1zbswGV0VOxfqV1RFA6GB3l54igKCvUmFzc0bcNhsCwIigEimSTPjBxmRA4D0G2v59rGdVhnzGhXA8VqrjAux3hm+ASjSXVm1Wuycm3TajrtXo3+1UNxQWOJGC+O9nMqEgDU69N6bwM7GqfBcY3dqkGdsT7gH2X/+CixzNRsbbfLw5aGZla4varR0hJCMUxdj/OKwmAkwslAgBOBAPFp9Y/1kkSn281Kr48VHo/2nuizZNgFat3moXCUoUiE4UiUiUSyrI/FYKDZ6aDF6aTF5aDJ4Sj9lvgcgOJKElAsJLT0mgnF6VSWWDiBr9FVEygG4Uo9lX+Fds5TV+oaukYLV+rZz3suu1ILKF5eElCsodmgOKPoGE+N89LES+TJ02xpZrt3O7kqjbPC6RTPjb9CNBvHrDNxdf1l1Jk9VUExqDA7nAzw7NibpPIZzDoj1zdeRJNFw3iDuaFY7aPwZrCPVyd6yKNg1Ru5rnE9Xfb6aX2qh2L1XuFQaJQXxk4XjbhWOeq5unElLpNlWv+FQ3FBo4kYL4700RMNAlMzx9sb26kzV9j7WwNgzSsKp8IB9o2P0hcJFdvtRiMb6xrZXKcxe1zlOWZr14qiKAoj0Rgngiogz5yJbXE4WOn1sdLjxVuYgT2LUDxTcibLSCTK0ORtLBYrM+6SgDq7jWaHg2anCsllZaAWkM/5BsVi+bSQkKrpUGzQm3nmx3sITcS58Y5tNLRV5xotXKmn8tHOv0L889WVepZyTcKVWrhSFySgeHlJQLGGCm+A/zr+rTIoLhpnyWO8MPEqefK0WJq4zLujaE41XbPNIMu5NLvHXiOQjqCXdFxVv40WS7Nm/+wcsBzNJHl6ZB8T6ai6z9i7mi3u7jIgqAzd5f/F43KMp4ePEEir5Y82uFq4qnEVJp2hIvzmK+wRnlnaSc5leWmslzcnhlEAvaTjsvp2Lq1rx6jTzwLFms2zQvRIIspLI/30RILF9tXuOnY0ttNkc8wr/kJnloNykgPjoxyaGCtZytzhdLO5oYlVHt/UPt9qjbAqaY5cFUVhIpHkVDDAqUCQsXi8pJvLbGaF18sKj4c2l6t8H/IS5zkfCM3l84zH4oxEYwxHooxEYsSm7aUuyKTX0+i00+R00Ohw0OS04zCWuz3PprNh8JWMx/nk7cJoS0hoKVWE4i/8AJPewrM/eZPRwRBGo54b7thGQ4un/CDhSg0IV2qt887LfGueuWr1F67Us5/3XHSllmNx7r/xLct2rF+KeMtZAoo1NB8ohlIwbjY3c5nvsuIe44LmWladyWf5zfhehmU/EnCxZxNrnF1l/eeCYoBsPsfz/iMcjw4D0GVr5JqGjZimOWVXA8UAmVyelyd6eDOo1jR2GMxc37SOdludZv/5QnFB44kEvxo5yUAiPBnfxFWNK1jratS82C8EigsaSUR5dXSAE+FAsa3b6WF7YzttdheSJNUcigvK5fOcCgXY7x8rmT026w2s99Wzoa6BJpujulrLlVRlrlE5RU8wyKlgkIFIpGj8BGDU6eh0u+n2eul0u3GZzcsCirUUS6UYicYYjcYYicQYi8U1HZ9tRiONDhWUGyZrCTtMlUFZQPHSxhISOluaDsU2i51sJlcEY4NRr84YzwRj4UotXKlnOa9wpZ49vnClLtVSQnEtVoUV4l0oK8MEFGtovlAMMCqP8/zEK+TJ02huZLt3e9Wu1Hklz6uBQ5yMqeC5xtHNNs8Gdf/ppOYDxaAOKkejg7wwfpQ8Ck6DlRsat1Bvdmv2n4ozO1QOJoI8O3qUSEYt/bPW2cQVDavL9xpXCcVKXl06dTzi5zdjPUWX6nqznasaV9Bp95Zc8BcDxQX5kwleHR3gaGi8yCNNVgeXNLSy2l2HXmPGv2Z7kIFwSuaQf4yD/rGSvcdes4X1dQ2s9zWULq9eYiie3p7O5egPh+kJBjkdCpGYtg8ZwGux0On20Ol20+5yqft2apznQqF4pvKKwkQ8wWg0xmgszlg0xkQ8oRnGYjDQ4LDTYLdRb7fT4LDhsVrRSZKA4iWOJSR0tjQTioG5wVi4UgtX6jnOK1ypZ48vXKmntJRQfN0V/2fR/iGgeoj86sXPXRDjvYBiDVUDxaCC8QuBV8kpOepMdez07SzWMZ6vAZeiKByMnGJf6DgALZYGrqjbVowzXygu5pSM8OzYPmJZGR0Sl/pWs9nVRZ5K+cwNlZl8lpf8PewPqft+LHojV9avZo2zqXhBXggUF5TN59gTGOI1fz/pfA6ADpuHqxpX0Gh1TuajGWZBe5BDqSSvjQ9yKDBW3J/qMJrYVtfCZl9z6UWuhlBcUF5R6I+EOTQxxslQoGRWs8XuZJ2vnjXeOuwGDROs2VSjvckoCmPxOD2hEH2hECOxWElXnSTR7HDQ4XLT4XbRbHNoLoWqNs9aQbGWsjl12fVYLM5oNIY/HieQSGqG1usk6mw26m026u2TN5u98j6iheYpoFhI6KxIC4phEox/uo/RgWA5GAtXauFKPY/zHuod5dfClbpif+FKrUpA8fKSgGINVQvFAKOpEC9OqOWaPEYPl/sux6w3V+VKDXA6NsrLgTfJKXlcBgfXNFyGw2CrGorzeYlULsNv/IfoTYwB0GrxcVX9RdgMZo0484fK0WSEZ0ePFvcat9u8XNOwFrfJtigoLiiZzfCKv599waHiUt7Vznp2NnThM2kbZC3GmCuRSbNvYoQ3J0ZIZNWZUaNOx0ZvE1vrmvFZbEsCxdOVzuU4EZzgyMQ4fdFwsV0C2p1u1nnrWe2p096/Mt9zL9KwK5XN0h+J0BcK0Rsury1s1OlodbrodLlod7mpt9lKVjvMN8+lhGKtONlcnolEgvF4HH9MvZ+IJ8hoLL0GsJuM1NlsKjDb1Xuf1YpBP8fe8HnmAwKKhYTOhCpBMahbh3Y/+WY5GAtX6sl24Uo923kBDvYKV+rZ4gtXarF8erlJQLGGFgLFGUVHKB3ixcCLpPNpHAYHV/iuwKh3avafzU06kA7x6/HXkfMpTDojV9RdTL253NBitjgFOC0sp345cJScksesM3Jl/WY6baXxqoFigExedah+PdBLTsmjl3Rc7O3kIndXsVZyST5VQHHhvJG0zIvjpzkaUaFeAta6GtlZ34XbZC3rX03+WiCSzec5Ehxnj38Iv5wotnc6PGyra6Hb6SuHvBpB8fRYsXSaY0E/x4J+RuKx4sM6SaLL6WGNt46Vbl9lQF5CF+vp/UOyTH8kTH84TH8kgjzNSAzArNfT5nTR5nLR7nSVQ/IygWLNLopCWE7hj8eZiCXwJxL44wnN+skFuS1mfDYbdVYrvklQLoHlKvIRUCwktPSaDYoVnUQ2kysHY+FKrUq4Us963sI5hCt15fjClVoYbS03CSjWUOEN8NTJf8LuLIWvTF77zV6A00gmyq8nXiKZk7HqLFxedwUuY/mbqBLMFmaEE1mZ58b3MpEOIwFbPetZ6yg3VKgEszPjB9Nxnh09wERahaz1rnZ2+NYWAbYSPM5V7ziUTvDc6An6E6qzs8to4erGNXTZS424Ks0gVzrvdHdrvxznxbFeTkZVgywdEhs9Texo6MRpNM8ap+rl1qgDfX8szJ6xYU5Nc6x2mcxsrW9mk68Jq8E4a/xZobgKOA3LMkcDExwN+JlIToG6TpLocs0DkOejGpiLKYqCP5GgPxxhIBxmMBolk8uV9DHr9bQ4nbS5XLQ6nTTZ7drLrZd8D+/CYTydzTKRSDIRTzCRSBKIq7A88wuB6XJZzPhsVryTkOy1qbfZ/mZyPM4nbxVQLCS0lCpC8ef/owyKCxA6fY+xcKWe3j55L1ypK2vyEOFKPXv8C9mVWo7Fuf8mAcXLRQKKNbQYKAZI5JL8xv8SkWwMo2Rkp28ndea6iv2na/oy6ZyS45WJQ5yKq4NBl62Vy7xbSmZi5wvFalueVyZOcSDcC4DHaOfaxk3Um90LhmJQB62TMT+/GTtBPKsaR61w1HNVw2qcRnU/w2KguKDRZJQXRvvojaugqpckNnmaubS+HafBWtZfja/ZPCsUT1c4JfOmf4QDE2OkctnJ8+pY56lnS30TzVZnBcfo2kDx9FgTyQTHAn6OBycIyMniwzpJosPpZpXHx0q3D4ep2j3Is5933v2nKa8ojMfjDIQjDEYimpBs0OlodjhoczppcTppdjgwGwzLGoo1H1YUkpksgcQUKAcSSQKJ5KywbDUa8FqteKxWvFYLHquFFT7VWE5AsZDQ0ms+UAzzMN8C4UotXKlnPbdwpZ49/oXqSi2geHlJQLGGFgvFAOl8mt9MvEIgHUSHjku9l9Jqba3Yv6CZe4fV5c99vBE8ioKC2+jkqrpLcBrtk3HmD8WF9sHEBM+NHyCZSyMhscXTxVb3Ks1lz/OB4qnnnOUVfy/7ggPF2sNbve1c7OvEgLE8CNVBcaH/YCLMi2O9DE6WcdIhsd7dyKV1HXjNthn9NcPMG4oLyuTyHA362esfZjw5VdfXZ7ayua6J9d5GbIZpz3EJoHi6JpIJjgcmOB6cYGLaUm+AJpuDlR4vqzw+6iy2uWvyLgEUz+xfgOTBSIShaJShaFQTGOusVpodDpodTlocDnxW68Lzr9i/tlBc8bBJWA4mkgSSSQLxJMGkCsvxCjWV//DyywQUCwmdIc0XikG4Upe3z/hduFLPeW7hSj17/AvRlVpA8fKSgGINzYTiwWQPNr0Dr6lh3lAMkM1neSmwh5GUOkhsdG1ktX01kiTNG4oLGkqEeGFiD6l8GqNkYLtvCx22lgVBMYCcS/Oi/wg98VEA3EYbV9VvpsnimdG/OmjNKxITqRi/GTvOUFKFVqveyGW+lax3NaOTZkJ/9VCs3isMJMK8Mt5XrHEMqiHXZfWdNFock/00w1QNxUw773Aiyn7/KMdCfrKKasakkyRWuXxs9DXS5fSiY5aRsgZQPL1/QE5yMjTByVCgZA8ygNNkZoXbwwq3l3anG6PGFx9nAorLmhSFYDLJ4CQgj0SjhDX265r0eprsdpodDprsDpodDuwzZ8KXKRTPFiedzRGSkwQTMsGkCst6Scdb1q0GxPJpIaEzoWqgGIQrdWm7RptwpZ7z3MKVevb4F5ortYDi5SUBxRqaDsWyKcye0K/RoeMiz5W4jdomDJUgNJ2X2B/ZT09cvQh22jrZ6t6KgjZcV4LibF5PIivz4sQe/Gl1+fAqewcXeTahl7RmeOfnVn06PsaL/sMkc+rM1UZXJ5d4V2OcrLW8ECgGdfDqifl5yX+KcEZd6us12bm8bhWd0/YbLxSKp2s4EeFV/wA9sYliW4fdw6W+DtptHs2ZxoVC8XSlclmOBP0cnBhlNDkFozaDkQ2eRjb4Gqmf+UFrtpPUAE7jmTQ94SCnQgF6I2FyypSDsl7S0eF0scLtpdvtnaqFfBagGMrHh3g6zUgsxnA0xkgsymg8XlKmqiCHyUST3UGT3U6Tw0GjzV7dnuplAMVzaSmhuBaOlBeSG6XQ+atqoRiEK/VUu3Y6wpV67nMLV+rZ419IrtQCipeXBBRraDoUWxwm9odexJ8eRkJivfNKGi2dZcfM5kqtKAqn4qc4EDkAQJ2pjku9OzHpyksjzQbFAHklz4HwcQ5HTwLgNjrZ6bsYl7HU5Xq+UAyQymV4eeIYJ2LqsiSnwcqV9RtptdYtGIqnzpfnYGiI1yZOk8qry2XbrV521q+i3uysCRQX2v1ynNcn+jkWGSvyR53ZziW+dta4GtBPm6WuBRSrcdT78WScg4FRjgbHSeamlgU3Wh1s9Day1tMwtbx6CaF4ujL5HAPRMD3hID3hINEZS3a9ZgtdLg9dLi/tTlf5LPIZhuKZ/XP5PIFkkpF4jJFYjNFYjIlkUvMQt9lMk91Bo91Og81Og82G1ai9ZP9Ch+IbLrkfg35xtQuzOZln33joghgkhc5fLQSKhSt1oV07vHClnt+5hSt15fgXkiu1gOLlJQHFGiq8AX556h+xO63klTz7wq8xLA8AsMF1GW3WFSXH5CrUI87kp9qH5VFeDrxBVsli09u43LejzJm6UpyZsDyc9PO8fz9yPo1e0nOpdwMr7W3FWdFqoLjQ3p/w85vxw8Sz6jLW1Y5mtvvWYdWXGzdVKrGUy2vHT+YyvDbRx/7gIPlJOljjbOQy38qy8kpQ/bLn6RAdTsvsmRjiYGikWGvWYTCxzdfGZm8zZr2hZm7VM5XL5+mJhDgYGKMnHCw+VwnodnlZ721gldOn6XxYLZBXA9eKojCRTNITCnI6HGI4Hi3WgAbVtKzN4aLT7aHT5aHBakOardZENflU7F99/HQux1gsxlg8zmgszlgsprnsGsBpMqmQPHmrt9lwmEyVayefJYMvLcnxOJ96i4BiIaGlVBGK/79/L4fiilCptgtX6tkB6EJ3pZ6ea6VzC1fq2eNfCK7UclxA8XKSgGINzYRiUC/AByN76E+eBmCNYytd9rXFY+YDxQDhTJQXJl4hnktgkAxc5r2UZsvUN6jzhWKAZC7F8/79jMjqsuEuWwuX+TZi0hkXBMWgmmW9HjjJwbA6EJh1Rrb71rDG0VpyMa0WigtvsnA6ycv+Ho5HxwHVJGuDu5VLfF3YDVMz54uB4oLkXJZ9gRH2BgZJZDMAGCUdGz1NXORtKzPlWsh5K0lRJJLZDEeC4xwOjJcsrzbodKx2+VjvbaDT4ZnaL1Mx2OKheGacVDZLfzTM6XCI3kj5LLLVYKDD6aHT5abD6Z5aaj2bzgAUa0nOZFVIjscYj8cZj8UrgrLFYKDeZlNB2WajbrKesEGnu2CgWCyfFhJStRgoBuFKrd0+7ecL2JV6Zq6Vzi1cqWePf767UgsoXl4SUKwhLSgG9QJ8OHqQ3sQxALps61jt2DJpnDU/KAZI5VK8EHidibQKsxuc61nrWDNrnMrLquFwpId94eMoKNj0FnbWbabBXP6NLMx/BnlcDvOb8cPFusaNZjdX1K2nzqz+QywUiqfiR3nJ30NfsbySjk3uNrZ5O7EZTDWB4kL/bD7P0cgYeyYGmUhNOTV32D1c5G1lhaOuOHtYSyieroCc4EhwnCNBP+G0XGw36/WsctWxxlNHh8OjwllZsNpDcWmuCkE5yelIiP5ImIFouDjDXpDTZKbd6aLd4aLd6cZlMpcPrGcJirWUymYZj8UZTyQYi8fxx+MEkknNEBLgsVios9qos1kn7224zWbtOsoLyEftvzygWBhtCQmpWiwUg3ClLm+f8fsF6kqtlWulc59PrtSrmnzcvHmNcKWeptnAWEDx8pKAYg1VgmKAdF7H6cQRTsbU/cFN5g42urcD2rVhtaBYjaOwL7yf04neyThNXOq9GL2kXW+3EhQX9vz6U0FenNhPLKtC3yp7Jxd51hcNs6b6z38GOa/kORAa4I3gSbJKDglY62zjEu9qzPry/dAwfyguqC8W5pWJU4zKEUCF443uVrZ6OktmjotxFrEHWVEU+uMh9gaG6IkFiu0Og5nNnmY2epo1zznbeSup8vJshZF4jCPBcY6F/cUZbACTTs9Kl4/Vnjq6nZ6pEllLDMUzlcvnGY5H6QuH6Y+GGY3HisvAC3IaTbQ53bQ5XLQ5nXjN1gUst146KNbqn53co+yPq7Dsj8eZSFauJayTJLwWCz6rFZ/VRp3Vis9qxW2xLHBmWUCxkNByUi2gGIQrdWm7RtsF6EpdKddK5z6fXKnLwLgG8c9XV+qlhOLRGqwKK8RrukBWhgko1tBsUJyZnMkdSp7mcOS1ydrBdWx2X4NJV77EtBIUZyf/K0/He9kX3k+ePFa9lUs9O/CayvcNzQXFoJaA2hs6xvFYHwB2vY0ddRfRYPZN61/dsup8XiKelXklcKxYvsmkM7DVs5L1rs4S8yqoHopzedWIrD8R4LXAacamwfE6VwvbPJ04jVOva62MucKpFPtDwxwMDSNPGmNJQLejjs2eFjrt3pK9p7WCYvXBQs4KQ/EIx8MTnAhPEMtMLWE26HR0OT2sctWx0unDYtAwjVoiKJ4ZJ53LMRyPMhANMxCNaEKy1WCg1e6izeGi1eGkwWYve2/UKp/F9p9+VkVRSGQy+BMJJhJJJpIJJhIJAslk2Wz59OPdFgteixWf1YLPYsVrseK1Wmd3wRZQLCS0rFQrKAbhSj3Vrp3OheZKPVuuF4IrdQkY1yj++eRKvbaujltXr11SKL5x6ycxVJjAqkbZXIpn3vzCBTHeCyjW0HygGCCQHmNf6AWySgaLzs5Wz3XYDKVvmLmgGCCUCfNq4FXiuQQSEptcW+i2rSxZ3jIfKC5oRJ7g5Yn9JHLqMt21jm42u9dh0OkXBMVTcYO8PHGUiXQUAJfRxnbfOtqt9VMGXwuA4mIfRWEgEeT1wGlG5DCg7jle62pmm7cLt9FaU7dqUGcPT0THORAcZigZKT7uNJjZ5Glmg7sZh9G8JFBc2l9hKBHlRHiC46EJopmpPbES0O5wq4Ds8uEyzVVKqVJ7bSA0U4TkCIOxCCPxWEnpJ1ChvtnmoMXupNXhpNnuxDoT7JcBFFfqrygK0XSaQFIF5IlkkkAiSUBOks7lKp7SajDgsVjxWix4LRY8FiseiwWPxYJBo3RaJQkoFhJaetUSioUrdaFdO/yF5ko9e66VzyFcqSvHP19cqZ/t6eG2NWtxmEwCipeZBBRrqPCGeq7nazhmLp+esec3lo3wWvAFkrkEBsnINs9V+ExTg0hmnnuEM/kMrwbfZDCpDhZt1lYu9mybVi+4wp7iCu1yLs8bwSOcjKmO2Q6DjZ11m6g3aQ9wlUsv6Wb8rnAsOswrgZPIk7WN26x17Khbg8/kqAiDFaFbo7+iKAwmw7w60ctgIgSo15hVzga2ebqotzg1jtEMXxmiNa5aE3KC/YERDofHSE2bPe50eNnoaWKFo658z2+VLtaz5TT1uMJ4Ms7xcICToQB+OVHyeL3Fxkq3j5VOH802R9ne3sqGXZXaFwen2XyesUScoUiUwViEoVi0+PpNl9dipcXuoHkSkusttspO0IvIZ+7+C3++iqIQz2QIJpMEkkmCicl7WSY+w6xsppwmUxGQ3VYrHrMZdwGYZ7yv5HicTy3jfUYCioXOBxWh+K+fwGaZYbxYaaWLcKWezH9hM8gXjCs1zPJaz35u4Uo9e/xz3ZVaUZTi6y3H43xql1g+vVwkoFhD1UAxQCon83roJcKZwORM72W0WruB+UMxqP8oR2OnORA+hIKCw2Bnu/cyPCZ31VBc6D+UHOeViYPFWeOV9g62etZj0hln9J8fFBeUzOXYG+zhYLiPPAoSsMbZysWeVdgN5cvIq4FimOKQoUSYNwJ99Man9gB32Hxs83bSavUULyy1gOJC/2w+x4nIBPuDwwwlpmaPLXoD69yNbHA30WCxq+deAiieqaAsczIc4GQ4wFA8UsKANoORFU4v3S4vnQ4PFoPhjEPxzDgF466hWJShWJTheJSgXF5f2KDT0WRz0Gx30Gx30mizaxt4LTSfiv2XJn46lyMky4SSSYJJmWAyqf4uy7POLgM4JoH5tzdsQJIkAcVCQmdASwHFIFyptdun/XwhuFLDgqEYhCv1XPHPdVfqgpYSioXRVvVa9lDc3d1Nb29vWfuf/umf8vWvf72s/dFHH+X9739/SZvZbEaW5bK+lVQtFAOk83Ag/AqjKXVmttO2hrWOi8ihsReUWdykFR0TqQCvBl8jmZORkNjoWs9K+1pNWJgLigEy+Sx7g1N7jS06E9s8G+i0TZVZqhaKC/0jmQSvBk5wOj4GqHuBNzg7uMjTjWVafeOFQnFBfjnGG4F+TkTHio/Vmx1s8bSz2tGErsIHmIVA8XQFU0kOh0Y5FBolnp2aCfSarKx3N7LW1VhVneXZcppP/2Q2w+lIkFORAKcjIdL5KdiSgGabky6nhy6nlyabo3Qm9gxBsZaSmQzD8Sgj8RgjsSgjiZgmKFr0BhrtDppsdppsDhptdpxzgfIygeKKhysKyWyWUFIF5pAsE5ZlQqkU4WnA7DSZuPeSSwAxUyx04elsjvW1hmIQrtTl7TN+P99dqWFRUAznlyu1JhgvMv657koNAoqXm5Y9FI+Pj5Ob9uH5wIED3HzzzTz77LNcf/31Zf0fffRR/uzP/oyjR48W2yRJoqmpwr4VDS0EinOKHkVROBE/SE/8MABeYz0bXFdh1pdD02xQDJDKpdkT2suwrA4YdaY6LvZcgs1g1+xfnk95+5gc4OWJg0SzcQCazHVc4t2Ey+hYMBQXNCqHeDVwglE5BIBR0rPZ3cUmdxcmnWHRUFxQMJXizWA/RyPDZCf3sVr1Rja4Wtnobitzj14sFBeUyyv0xYIcCo/SE50gN+3fptnqZJ2rkTWuBmwG02ScCk9glnNU2z+XzzMYi9ATCXI6GiSQKp2NtegNdDjcar1hhxu30aINl2cAisu6KgqBZJKReJTheIyxRAx/MkFe44Uz6w002uw02Ow02uw0Wu14LNYp4F/mUDxbHEVRSGWzxdnkLo8HEFAsdOHpbI71SwHFIFypS9s12s5nV2pYNBTD+eBKPQsY1yD+ue5KLaB4eWnZQ/FM3XfffTz55JMcP35c8wP+o48+yn333UcoFFrwORYKxQWNyoMciLxCTsli0lnZ7L4Kt7F06dFcUAzqBb030c/+8H6ySg6DZGCL+yLarR3F514NFAOkcwpHoz0cipwgp+RVIyvnCtY515SVb4L5Q3Eh3/5EgNeDJwhMmnGZdUY2u7tY5+yqEL86KC4Yc8m5DIfCQxwMDxLPqqZUOiRWOhrZ7GmjyeKezKk2UDz9vySVy3Iy6udoeJyBeKiYqwS02z2scTaw0lmPVa+9SqBmpl0zXqRoOsXpaJDeaIi+WIjUjJlYl9FMp9OjgrLDXQT4swHFWnGy+TwTyQSjCRWSR+NxJmRtUDZIOuqsNhpsdhqsNhqsduqtdtUpcs7zLh8oBu1xVUCx0IWuMznWF6A4m8kRjyZx+xw1gWIQrtRT7drpnLeu1FATKAbhSj1X/HPZlVpA8fLSHDVTlpfS6TTf+c53uPfee2ddThmLxejq6qKjo4M77riDgwcPzho3lUoRiURKbotRk6WNy303Ydc7SeeT7Ak+w2DiONV+/yBJEt32Tm5svB6v0UdWybIn9AavBV8llUvNHUBDeknPRtdqbm2+hlZLI3kUjkRP8bOR3fQlBqvOcWa+HbZ67mjdyfUNW3AbbaTyGV4PnuA/Bp5jf/gUmbx2TdhqZdEbucTXxXu6L+fm5k00W9zkUTgRG+VHA2/wH/2vcSQyRDY/+17OhcisN7DR08w7urZw7+qdXNO0kiaLEwXoj4d4ZuQ4/3L8JX7cv59DoRHkXGbOmLWQ02RmS10zt3ev54827eT3Vm/hiuZO2uwudJJEJJPiQGCU/+47xj8depVvH93Ds4OnOBH2k8yemRxnk0Gno8nu4KKGZnZ1reY9G7fyp9t28u4NF7GraxVbG5ppsTsx6HRklTyjiRgH/KM829/D48cO8A9vvsy/HHid/zx5mBeG+jga8DNRYfZZ6Ozo61//Ot3d3VgsFnbu3Mkrr7xSse8PfvADLrvsMjweD3a7nW3btvHtb3+7pM+DDz7I+vXrsdvteL1edu3axcsvv1zSJxAI8J73vAeXy4XH4+EDH/gAsVhsSZ6fUG10Nsb6bCbH7h+/wc++9zLB8cV9Bpgug1HP9b+1laZ2L9lMjmd+vJfx4VDN4uv1Oq69eTNtXXXkcnl2P7Wf4YHA3AfOUzqdxFXXrGPFygYUReFXzx6hr9dfs/iSJHH5jpWsW9sMwG9eOM6Jk2M1jX/plk4u2tAGwEtv9HDo+HDN4gNsXdfG9o2qC/XrhwfYc2SgpvE3djdz9ZZuAPadHOblw32L+qw2U2vb6rnhotVIwOH+MZ472FPT+Csafdxy0Rp0ksTJ0QBPHzhBPl+7+O1eN7+1ZR0GnY7eQIifHjhGrkJJxYWo2eXkjkkQHopE+a8DR8jM4RMidG7qnJopfvzxx3n3u99NX18fra2tmn1efPFFjh8/zkUXXUQ4HOZv/uZveO655zh48CDt7doOgQ8++CCf+cxnymP1PIzDZSWRjWDSWTDoTGQrzBRrGWpl8xn2hvcwmlK/oWy1dLHRdQl6SV9xhreSMVcmr+No7DiHI0dRUDDrTGzzXESzpU2z/3xLLw0kxngteIRYVl1622D2cql3I16Tc9Y4lWZ4p/fPKwonYyO8EewhklHjW3RGtni62OBqx6gz1MStGtRvg8flKPuCgxyLjhVByKTTs87VzCZPK17T1NLzmpV2mvZzKJXkWNjPsYgfvxwvtuskiQ67h9WuelY6fVin7bUuDTb3LHWlc88VJ53LMRCL0BcN0RcNlzlag+pq3e5w0+5w0eZwY6s0013xvJUemN9M99xxVOUVhXBKZjwRZzyRwJ9IMJ6Il9R5ni69JOG1WKmz2qZuFhtu84y9yks8I1yN5Fic+2+4Zdl+e7yQWN///vd573vfyze+8Q127tzJww8/zBNPPMHRo0dpbCx3n929ezfBYJD169djMpl48skn+fM//3N+8pOfcMsttwDw2GOP0djYyMqVK0kmk3zlK1/hiSee4MSJEzQ0qE77t912G8PDw3zzm98kk8nw/ve/n+3bt/PYY48t6jUQWjqd6bH+nz73OHrJyDM/eJ2JkTAmi5Gbf3c73gaN97ZwpRau1BX6C1fq2eMLV+ryDwdyPM6nbhYzxctF5xQU33LLLZhMJv7rv/5r3sdkMhk2bNjA3XffzWc/+1nNPqlUilRqauY1EonQ0dHBiz0PY7LDm6Gn0EtGNrqvx6Bza59nFpg9nTjGsdh+ABwGN9vcl2PWVxenAOPBdIjXg3uIZNXlyW3WNra4tmCeUYusmnrEOSXHwXAvByMnySnqwuJVjg62uFdj1JXvh4b5QfFU3zzHo6PsCfYQnYRvs87IJncHG5ydmDXgazF7kJPZDIcjIxwMDRHJTJmutFo9bHS3sMJRj14qX8o9a/wql3kH5CTHI36OhceZSE0BqAS02txFQHYapzl1LyEUz+yfzGYYiEXoj4bpj4UJaLhD+8xW2hwu2u1uWuxOXEYVIs82FJf3V+Mnsxn8iQQTyQT+ZBx/Uv05U+EbY4NOh89ixWex4bNa8Zmt+CxW3GaL5kA6/3wWfmhBSwnFo8OLL9MQiURoaqmuRMPOnTvZvn07X/va1wDI5/N0dHTwkY98hE996lPzinHJJZdw++23V7yWF57j008/zU033cThw4fZuHEjr776KpdddhkATz31FG9961sZGBioCFxCZ1dneqz/p889jtViI53KlIDxrt/Zjq9xxvtbuFILV+pZ+gtX6tnjC1fqUgkoXl46Z6C4t7eXlStX8oMf/IA77rijqmN/93d/F4PBwHe/+9159S+8AV7seRjJJnMo/CzpfBKDZGaN8zpcpuayY+aC2YnUKPsir5DOp9CjZ63zYlos5RebueKACrFHIsc4FjuBgoJJZ2KzazPt1vZpbtLV7TXOKRLxbJI9wSP0J0cBMEh61jlXss65AsOM/cDVQHGhf17JcyI2wpvBHiKTcGyQ9Kx3trPJ3VlSyqkWxlyKotAbD3IwNERvfKLYx6QzsMbZxDpXMw1mZ8nfoFZQPL1/IJXgRMTPycgEY3Lpss16i50VDh8rHD6aLC7Nb2WXAopn9o9n0gzEwgzGIwzGIpozyXaDkRa7ixabkxa7k0aro7S+7lmGYs2HFIVIOjUJygkCyQQTySQBOVFiljYzW7fZgtdixTt577GowGwzGOcuGbXMoXjX2o9hmPElWrXK5lI8fezL9Pf3l+RnNpsxm8tjp9NpbDYb//7v/86dd95ZbL/nnnsIhUL8+Mc/nvV8iqLwzDPP8Pa3v50f/ehH3HzzzZrn+Pu//3s+97nPceLECerr6/mXf/kX/vzP/5xgMDiVezaLxWLhiSee4B3veMcCnr3QUupsjPUFKAbKwLhsxli4UgtX6lnyB+FKPVd84Uo9JQHFy0vnzJ7iRx55hMbGRm6//faqjsvlcuzfv5+WlvJlMvOR3eDlIs+t2A0+skqKw5FfMJI8UvV+izpzE1f4duEzNpAjx+HoaxyIvEQmr73kczbpJT2b3Bu4ruFqXAYX6XyaN0Jv8FLgJeLZ+NwBKshusHJ1w8Xc1LgDn8lFVslxMHKcnw7/ipOxPvLK4vZo6CQda52tvLPjCq5v3IzX5CCr5DgQ6eWJ/t/w6/GDBNO12+snSRKd9jpua9vCe1ZczqW+LhwGM+l8loPhQX7Q/zpP9L3Km8E+Etnq/w7zlc9sY0dDJ3evupj3r9nO1U0raLWqFxa/HOdVfz+Pn36T/3v8JZ4eOsqJiJ9UrjZ7r+cru9HEOm8DN7av4vfXX8wfb97B27vXc0lDK802Bzok4tkMJ8IT/Hr4NI+f2M8/HniJ7x1/k92DpzgSHCeckmu6D6kWkiQJt9nCSo+PHS3t3LpyLe/ZtJUPXXI592y+mN9atY4r2zpZ72ugyWbHqNOhAKGUTE84yBtjw/yy7xT/cewg/7zvNf5h78v826E3+cmpozw/2MtB/xhDsQjxTHrZPfczoY6ODtxud/H20EMPafbz+/3kcrkyZ+CmpiZGRkYqxg+HwzgcDkwmE7fffjtf/epXy4D4ySefxOFwYLFY+MpXvsIvfvEL6uvVD+kjIyNlS7MNBgM+n2/W8wqdPZ2tsb4gk9nIjb99KfXNbtJyhl888WrN9xjfcPsS7zHetZH2rvql22N89RLvMd5+bu8x3rZ2afcYb+pu5potK4Al2mPcWs+NW5Zwj3GDj1sn9xifGJ1Ymj3Gm5dwj7GzdI/xf4o9xiV67rnneNvb3kZrq1r29Uc/+lHJ45Ikad6+9KUvVYz54IMPlvVfv359SR9ZlvnQhz5EXV0dDoeDd77znYyOjlaVu/Ya0mWmfD7PI488wj333IPBUJrye9/7Xtra2oofxv7qr/6Kyy+/nNWrVxMKhfjSl75Eb28vH/zgBxd8frPexhbPzZyIvow/dZre+CsksgG6HTvRSfNwu52URW/lMu+19CSOciJ2kLFUP5HMBJtcO/GYGqrOy2fycl3DdZyIneBo9ChjqTGeGXuGtc61rLCvRV9FbtPVaPHxlqYr6EuM8GboOPFcgteDBzgW7WGLey1t1mYqf908t3SSjlWOZlbam+hPBNgfPs2IHOR4bIjjsSHarHVscHbRaq2fe1ZunnIaLeyoX8Fldd0MJoIcCY/QE/cTSMd50X+Sl/ynaLd5WeNsptvegEG3sNduLrlMFi6pa+eSunYS2TS9sSA9sQB9sSDJXIZD4VEOhUfRIdFic9Ht8NFp81FnttXstZiPrAYjq9x1rHLXAZDN5xhJxBhORBmKRxlORElmM4wkYowkYoD6ocKqN9Bsc9Jkc9BkddBkc065XC8j6Sb3GXst07YHKOosQiyTJiTLBFJJQnKSoJwkmJKJpGQy+TzjyTjjyfIvn4w6HW6zBY/ZgttkmfrZbMFhMqGvNMN0hvVvv7q/RsuntWeKaymn08nevXuJxWL88pe/5GMf+xgrV64sKdFzww03sHfvXvx+P//8z//M7/3e7/Hyyy9r7lMWWt4622N9QSazkRvfeRm//I/XmBgJ84snXq28x3gBKphvFVypn/nxXu2l1AuUXq/jmps3FV2pdz+1v/Ie4wWoYL4F0HNqnF89e6TyHuMFqGC+BXD02Ai/eeE4gOYe44XGv3RLJwD7Dg/y0htqySOtPcYL1ba1KnS/eqif1w+rUFxxj/ECtLGrCQWF3+w/zb6T6vhbNmO8CK1trUeR4Nl9Jzjcr34pUTZjvAitaFDNt3627zgnRidQUKZcqWuggvnWk/uPFsG40h7jhagAxj8+cKQIxkVX6mUiOZHGZFj8hI+cqC5GPB5n69at3Hvvvfz2b/922ePDw6VfQv33f/83H/jAB3jnO985a9xNmzbx9NNPF3+fOUZ89KMf5Sc/+QlPPPEEbrebD3/4w/z2b/82zz///LxzPyeg+Omnn6avr49777237LG+vj50097kwWCQP/iDP2BkZASv18ull17KCy+8wMaNGxeVg14ysNZ5JVa9j/7EG4ynTpDMhVnjug6TzjZ3gElJksRK+3rcxiYOhl8imY/zemg33bb1rLBvBKr7h1JnX9fSYm1hX2gf/rSfI9Ej9CcG2OzeSoN5YYOIJEl02VtosbZwMtbH4cgJotk4L0zswWt0sdG1jmZLw6IukAW36g5bPWNyiAORPnrjowwmJxhMTuA22tno6mKlvbVmkKqaXvlot9WRymU4ER3jaHSEMTlCfyJAfyKAUdKzwtHAGmczLVbvVD3cGstmMLHB08QGTxM5Jc9QPEJPLEBPdIJwRmYwEWYwEeZ5enAYTHTafXTZvbTbPVgqmGAtlQw6/aQJlxsFFR7DaZmRRLQIy+PJOMlclp5okJ7o1HJVp9FMs81Bo9VJk9VBo9WOxXBm85+vJEnCaTLjNJnpoHTffzafJ5KWCckyoZRMUE4SSsmEUkmi6TSZfB7/5DLtsrio7uDuSWB2mc3Fe5fJPL9l2TWSxWbCYlvcFxXprHq8y+WaF2DX19ej1+vLvrUdHR2lubl8O0pBOp2O1atXA7Bt2zYOHz7MQw89VALFdrud1atXs3r1ai6//HLWrFnDt771Le6//36am5sZGyudZcpmswQCgVnPK3R2tBzG+oJMZiM3aYFxo6cm8SuCcVttwLXgSl0Gxh1LDMYrqv+CX0uVwHjV6vnXoZ4rvhYYb1hbOzDeum6Jwbh7cjZ9qcC4Tf2SY8nAuHEKjE+OBpA4oS6l1i8tGOtqBcauUjD+rwNH1KXUhuUBxu+5+q8XvVUK1O1SQFllnkrbpW677TZuu+22ivFmjr0//vGPueGGG1i5cuWseRgMhorjdjgc5lvf+haPPfYYN954I6CuOtqwYQMvvfQSl19++ayxCzpn9hSfSRXWz792+m9xuEqNprKKnmB6iCOR35BTMhglC+tdV2M3al9IM4r29w5ZRUc2n+FQdC9Dch8AToObTe6dOAzlJly5inuNS+sa9yeHeDN0CDmvvonbrW1scW/CordMxqlur24hfjqf4Uikl8OR02QVdZlIvdnDVvdaGi1Tg2y18WfWQY5mkhwI93MkMkRm8jwWnZF1rjbWu9qx6ysYf1WYua583tL2UDrB0cgoxyJjJeZcNr2J1c4GVjkbNff8VutirR6k3Tz9OYRSSU7HgpyOBumPh8lNW7ouAU1WJ512D512L802Z8ks5Hz2Oc8nn2r3LBdmUUfi6uzxaCJGMFVu4AXgMplptDposqmQ3Gi1YzMW6iZXm0+lB6rcy1x1/Cll83kiqRThlArM4UlwDqdSRFJyxf3LBeklHV6Lhfds3IokSeqe4uvOL/fpnTt3smPHDr761a8C6qxgZ2cnH/7wh+dttHXvvfdy6tQpdu/eXbHPqlWr+P3f/30efPDBotHWa6+9xqWXXgrAz3/+c2699VZhtCU0taf4r75X3FNc1OQH5zn3GBckXKmFK3WFY4Qr9ezxL2RXajke55NvuXlp/ENW3VczKH765MNl7Q888AAPPvjgrMdKksQPf/jDEi+R6RodHaW9vZ1//dd/5d3vfnfFOA8++CBf+tKXcLvdWCwWrrjiCh566CE6O9Uvtp555hluuukmgsEgHo+neFxXVxf33XcfH/3oR+d6mmq+AorLNRcUAySzEQ5HniORCwMSXfZLaLZs0DDOqgzFBY3IAxyM7CGjpJHQsdqxmU7b2pJY84Hi4jnzGfaFj3Eqrn7zaZAMrHeuY5VjBUqFxQFzQXFBci7NoUgPx6J9RVBrttSx2b2aBrN30VBcUDKX41hkkIORfmJZFVIlJLpsDWxwddBs8ZYaZC0SiovteRiRwxyNjHIyOk5qWl1lp9HCamcjqx0N1JkdqhPzEkHxdGVzOQYSEU5Hg/TFQwRSpTORRp2eNpubDruHDrubOrO9gmHX0kKxVv9ULstYPF6E5LFknHBa1uip7mtutNppsNhpsKo3t8lSnKlfzlA86+GKQjyTJiynCadkwimZSDpFJJUikpaJptWlSS6TmXsvUsHtfITi73//+9xzzz1885vfZMeOHTz88MM8/vjjHDlyhKamprLlsQ899BCXXXYZq1atIpVK8dOf/pRPfepT/OM//iMf/OAHicfj/PVf/zVvf/vbaWlpwe/38/Wvf53HHnuM119/nU2bNgHqt9ajo6N84xvfKJZkuuyyy0RJJqF5QTGUg7FwpRau1HPFn3mMcKWePf6F6kq9lFBci0oThXhNLQ3zNtacrrmg+Itf/CKf//znGRoawmKxaPYBdYl1LBZj3bp1DA8P85nPfIbBwUEOHDiA0+nkscce4/3vf39JdQGAHTt2cMMNN/CFL3xhXs/1nFg+vRxlNbjY6r2VE9GXGU+dpjf+OpHMKKscV2LQVffNTLOlHa+xngOR1xlPj3A8to+x1CAbXZdhN1T/hjbqjGz1bKHL1sHe0D6CmRAHIgfpiZ9mo2sTzZaWBS9/sehNXOJdx1pHN4cipzgZ62dEnmBEnqDR7GW9azVN5sXvBTbpDGz2dLHR3UFfws+hcD/DcpDTiTFOJ8ZwG22sd7azytGCpVLd3wVIkiRarB5arB6uaVxDfzzA8egYPTE/0YzMnkAfewJ9uIwWVjoaWGFvoLGCa3StZNDp6XZ46XZ4AYhmUvTFQvTGQvTHgyRzWU7HApyOqWYqZp2BNrubdpubtklIXqol4HPJrDfQ4fTQ4fQU2+RslrGkCshjiRijyRihlEw8k6Ynk6YnMrX02iDpqLPYqLcU6gvbqbfYzuhy48VKkiQcJjMOo4U2Z/n/cy6fJ5pOkz7D5mpnWnfddRfj4+N8+tOfZmRkhG3btvHUU08VzbdmLo+Nx+P86Z/+KQMDA1itVtavX893vvMd7rrrLgD0ej1HjhzhX//1X/H7/dTV1bF9+3Z+/etfF4EY4N/+7d/48Ic/zE033YROp+Od73wnf//3f39mn7zQOa2C+VYBjJ/+99rvMb7h9q1FMF6KPcbX7tpYBOMl2WN89dRS6ud2L8Ee4+2TS6mPL/Ee4yNDvLSnB6Rza4/xpsJS6gOn2XdqGKTa7zEGeGb/CY4MjCFJtd9jfOtFa3hqco8xUHnGeAEqmG89eeDM7TGuOGN8hlSLrVJQ/XapavQv//IvvOc975kViIGS5dgXXXQRO3fupKuri8cff5wPfOADNctHzBRraD4zxQUpisKwfIye2Bso5DHp7KxxXoPTqO6rmc9M8fRYfclejsXeJKdk0aGj276Bbvt6FLT3YGrFmd6uKAq9iX4ORQ6TmlxSXWeqY5NrCx6Tp9h/vjPFM/vHsgkOhU/REx8kPzml5jO52eBcRau1qXjBrHamOKfRP5COcTg8wInYcHEJt17S0WVrZI2zjWaLr+wCXe1McaXZ1HQ+R298ghPRMfrigZLlzDa9iRWOBlY6GmixutFJuprOFFecyVUkFEVhXI7THw/RnwgxlIiQyZe6IJp1BlpsLlptbtpsbhosjlLTpzNQ8mkupXNZ/HKCsUS8aGTllxMlr/N0WfQG6iw29Wa24Zv82VayV3l5zBRPxZn/4H4+zhQLCS03zXemuKB0KsOzP3gdv9ZS6kWWaoLJGeOf7mN0IFg+Y7zIUk0wOWP8y8MM9PrLZ4wXMVNc0KxLqRdZqgkmZ4xfO8XRY+Uzxost1VSI//qBfvYdHgRKl1Ivdqa4oFlnjBdZqgngUO8ov96vrhIsK9e0iJnWgmYt11SD+LPOGNcg/mwzxost1QRzzBif4Zni5VCSabaZ4l//+tdce+217N27l61bt1ad1/bt29m1axcPPfSQWD69lKoGigsKZ4Ici/yaVD4KSHTYttJq3UQW7W9pKsIsOuRcgsOR15lIqxd+u97FOtcO3Mbyb13nguKCMvksx2PHOR49SR4VNNqtHax3bsBmsC0YigtKZGUOR3s4GesvgozL4GC9ayUdtlakCgZi1UAxqCCYzmc5FRvmSHSAwLQSTk6DlTXONlY7WrFN1jyuFRRP/yfJ5LP0xQOcivnpjU+UQKhZZ6DTXkenrZ4Oex0mncaXIjWE4pnKKXnGkjEGEmEG4iGGk9EySDZIOpqsTlqsLlpsblosLsz68jzPJBRrBcpPmnn5JwHZLyfwJ+OEKiy/BtX92mex4TVb8ZlVUPaZbTiMpqmBW0CxgGIhIaqHYoBMOls03yoB4xpAMUAmly+ab5WAcQ2gGCCrUDTfKgHjGkAxqNft53+tAcY1gGK1XeGlV8rBuBZQDOrl/vX9fWVgXCsohlnAuAZQDHCwd4Tf7D8NzADjGkAlwNFhP8/u0wDjGsU/NR7gZ5NgvKrJN+VKXaP4A6EwT+4vB+NaQDGUg3HRlVpAcYne9773ceDAAV577bWqc4rFYnR2dvLggw/yP//n/yQcDtPQ0MB3v/vdoov10aNHWb9+PS+++KIw2lqMFgLFqnFWmp7Yy0ykTwPgNDTS5bgOs96h2V8zDlMzvKNyP0eje8ko6gxvq3U1q+wXYdCZ5o5ToT2WlTkcOcRAUl2+o0PHCvtKVjnWYtJY9j1fKC4ons1wLHqak7FeMoq6HNSqt7Da0c1KeydGXemM90KgeOpnhYl0lGPRQU7GRornk4A2az2rHK20WxvRazhXLwaKpyubUxhIBumJjXM65kfOZ4qP6ZBotXrpstfTaa/DabTOGqwWUDyze15RGJdjDCUiDMbDDCXDyBrLdOvMNlqsbpqtLpqtTjxGa+UPW2cIiis1Z/I5gnKSCTkxdUsliKRT2geilkvymKwqMJuseM1TN+NczuYCipc0lpDQ2dJCoFiSJNKpTDkYV3KlrhKKFZ1ENpMrB+NKrtRVw2hnMssAAE5KSURBVKBOnTGeCcaVXKmrhGKkyRnjmWBcwZW6WihGNzljPAOMK7pSVwnFSNLUHuNpYFzRlXoBUKxI8OZRDTCuERQrEhw6rQHGFb+YqDK+Do4NaoBxreJL0DM2BcbFGeMKrtRVf2EhTc4YzwBjnaHSF0+V86zUfySiMWOs4Up9PkJxLBbjxIkTAFx88cV8+ctf5oYbbsDn8xWNsSKRCC0tLfzt3/4tf/zHf1wW46abbuId73gHH/7whwH4i7/4C972trfR1dXF0NAQDzzwAHv37uXQoUM0NKjXlj/5kz/hpz/9KY8++igul4uPfOQjALzwwgvzfq4CijVUeAPs6/0CzhlQnKkIxWq7oiiMpXo4EXuNnJJFLxlZ5dhJvbm7tH+FmdOZEJrOpzgcPchAshcAs87CBufFNJrVotiVoVg7fsEIK5AOsT98iPG0unfDIBlY61zNKvtKDNNmNxfjVn082s+RaC9yLj15Dj2rHR2sc3ZPm8mtEL/CVSiX1+6fyufpiY1yNDrEqBwqtpt0Blbam1jjbKXBPLX3t6JB1iIMu/KKwkgywumYn57YBKFMqfOyz2Sjy1FHp62OJqurrG5tRcitCInVg72iKARSCYYSUYYSEYYSEU3jK4veQPPkbHKz1UmT1VmcTa7dDHJVzXNCZSaXI5BKEpDV24ScIDBZNik/C9k6jCa8Zises2Xy3orXbMFlsmDQ6aqG4loYgsmxOPdffeuyHSgFFAudDypC8YPf1YDiCtcb4Uo9a3zhSj2Pc0y2C1fq2eNfCK7UcjzOJ285v6B49+7d3HDDDWXt99xzD48++igA//RP/8R9993H8PAwbnd5xZ3u7m7e9773Fd2t3/Wud/Hcc88xMTFBQ0MDV199NX/913/NqlWrisfIssyf//mf893vfpdUKsUtt9zCP/zDP1RVflFAsYYWA8UFJXNRjkReIJpVobPBvIIV9u3FWd75QnFBo6kJDkXeIJFTlwvXm5pZ79yGWa/9Bp0LimFyNjo1zv7IYcIZtf6YRWdmvWsdXbZOdJJuwVA8db48p+NDHAqfJpKNA6qLdKetmXXObrwmr3b8KqF4ev9wOs7x6DDHY8PEs1Ozh26jjVWOZlY5mnEa7FWdt9pl2ADBdIKe2ASnY35GkpESJjLp9HTYfHTafbTbfDiM5jMCxVqKp9MMJ1VAHk5EGZNjmiWEfCYrTZOA3GR1Ume2q9BYPMHZheJKcXJKnnAqRVBOEkglS+61Zs2ny2U04zFb8JiteEyWqTrDJrPmkvPZ86/0gIBiIaGzocVAMQhXai0JV+p5nGNau3Clnj3++e5KfT5C8bksAcUamgnF6VwUg86KTjLMG4oB8kqe0/GDDCQPAAomnZ1Vjp14Ta1VQ3FW0ZNTcpyKH6EnfhSF/CRcrqXbthHDjGXJ84HighRFoTc5xKHIERI5tdyPVW9lnXMNbdYu9NL8lx9Xyj+XhyF5nCORHsZSU+7CPpOb1Y4uOm0tJedZDBRPf15DySDHo0Ocjo+RnWbaVG9ysdLRzAp7E3aDZdY4sDAoni45l6E/HuR0fIK+WAA5XwpjXpONdpsKyK1WT8mS3qWG4pkP5PJ5xuU4w4kow8koI8kIkUz50mQdEnUWGw0WB40WB40WJ/VmO4YZy5HPNhTPFieZzRBKyQRTSUKpJMFUkmBKJpRKkslrm3wVZNEbcJssuE1mXJOg7DZZcE7+bpj5YVVAsZDQstJioRjmMWO8yL3Gc4LxIvcazwnGi4BimMeM8SL3Gs8FxovdazzXjPFioRjmAcaLXFZdAsYzzbeqyLNS/znBeJHx5wTjRcafC4wXu9d4NjAWULy8JKBYQ9Oh2O40cCL8IyRJR4fjRvQ67RIDs+01jmTGOB59gVReneVtNK+i3b5ds3TTfJZDx7NRDkf3MpEeBcCks7DafhHNlq7ihagaKAbIIZFX8vTET3M0erzoVG3RWVnjXEOnrRSOF2PMFUiHORrppS8xXFzWataZWGnvYJWjA7vBVhMohimgTOeznI6PcTI2wnAyUMInTWYPKxxNdNsasRismnEWC8XTlc3DmByhLx6gPxFgTI6WPK5Dosnqos3qpc3mpcFcvtQalg6KteIksmlGkzFGklFGk1FG5ajmLKsE+MwqKNebHTRY7NRbHFj0Gu7pywCKK3ZRFBKTwBxKyYRTSYLpQo1hmeQ8yifZDUack7DsNJpxGc0qME/eT800CygWEjobqgUUg3Clni7hSj2Pc2i0n0+u1GVgXIP456srtYDi5SUBxRqaDsUGW4LT0f8mqySRMNBkuxq3aV3Z8pDZoBggp2Toi+9lWD4KgFGy0u24HK+5U7N/eZzyUlDj6WGORPeRnFxS7TL4WOPYisfUsCAonuqT43S8l2PRE8h5db+pRWdhtUOFY4POsGi3agA5l+JEbJCTsT4Sual9rc2WBlbaO2mxNqKb8YFioVA8XclsilPxcXpiI4ymQiWPNZo9dNub6Jo5g1xDKJ55jJzLMJgI0h8PMZAIEM2W7vE1SDqarR7arB5arV7qzQ50ku6MQvHM7oqiEM2kGJdjjBVuyRjJXEbzGIfBrAKy2aHWGjbbcRutmvWTlwMUzxUoncsSTqcIp2XCaZlIOkVk8j6cluecZQZ1Cb1zEpAdRjMuk5ntDe1IkrSkUDw6PFYTKG5qabwgBkmh81e1gmIQrtQFCVfqeZyjQvv55EpdAsY1in8+uVKva6jnLetXCyheZhJQrKGZy6cz+QQDsd3EsurF0GVaTZPtWvTSdBfo+S2HjmTGOBl7iWRO3cPrM3XT5diBUWfV7D9X/HReoT9xnJ7EIXKT7ssN5ja6bRdjMzjL+s8Hiqf65uiJ93M8ehw5r5pGmXQmVtpX0WVbiVFXXm6qWrfqvKIjr+QZSo5xItbLaGqi+JhFb2aFvYOV9k5skzO4tYBitV3tH8vK9MRH6I2PMZYKl/RpMLvpsjXSaW/EYSh3EJ/tec2m2ZyvFUUhkpEZTAYZTAQZTAaRZ4CmUdLTbHXTYvXQYvHSYHGWfHlwJqBYsz0P8WyaMTmGX44xnoozLseIZLRLKBkkHT6zjXqznTqzHd/kvVVv1DbrWEZQPJvyioKcyxJJy0TTaSIZFZaj6ZR6n0lpzrLbDEb+cONOYGlnine1/pHmKpVqlM2neHromxfEICl0/qqWUCxcqafyrHTeC8qVerZzzNIuXKlnz/98cKV+5vgpbt+4DrfVIqB4mUlAsYYKb4DDvQ/hdKmzhWqJpH0MJd9A3R/sotNxIzaDugSocomlcpjNKTl6YgcZSB4GFAySmRWOS2g0ryBXca9xhfbJEk6pnMzx2CH6k6cB1cyqw7qKlY6NJaWWKu75naU9p+Q4nejnaPQEiZwKxwbJwAp7F6sdq7Do555RnS3+dEUzcY7HBjgZGyKVTxfbWyz1rHK002JtrGqP82wwPlOxrMyp2Dg98bESB2sAj9FOl72BbnsjdSbngl2sZz1Go10tO5VgIBFkIBFiOBEmNWM/sjqT7FIh2eqm0eLSLDNUKyOvysuetfvLuSx+Oc64HC/eT8iJkj3e02XRG6gz26kz2/BZbOq92YZNr13z+6y5YVd53unK5HJEMyki6fTkfQoJuKJFXTkix+J86oq3CigWElpCFaH4gcfKobgSVApX6pL+841/oblST89p3ueYbBeu1LPHP9ddqRVFKb4ecjzOJ29dGiiuxaqwQrwLZWWYgGINaUFxQeHMGH3xZ8nk40joaLJeRoNlMzm0nWgrG2rpiWUmOBZ9iUQuBIDb2ES3fSdWQ7k9+VxQXFA0E+FobD/jKXW/sQqvG+i0rUYvGRYExQXllTz9ySGORk8Qyar7YHXo6LR1sNqxCqfRsWgoLiijKAwkRjkR62dUDhTbTToj3fZWVtjb8Zqm/jlrAcUwBbPxbIre+Bin4+MMJ4Mo09DIrjfTaW+g01ZPk9lXZiw1PY6WqoFiKIWyvKIwkYozlAwxmAgzlAiVQbIOiXqLQ607bHHTZHVhN9TO3bpaKNbqnlcUwikZf0oF5UKt4VA6WRFCrXoDvklA9plseM1qzWGH0VzVzPJygOK54i8lFIvl00JCqpYCikG4UmvpQnOlnpnTvM4xrf18cqUuzhgLV+oyLSUU72r5o2LFm8Uom0/z9PCF8SW4gGINzQbFWXRk8zID8V8TyfQCYDM00Wq7HpNeA2bnmPlVlw4fpi++nzw5JHS0WDfQZtuCXjKW9S+Pr/1fOSb7ORbbRzQbAlQzrhX29TRbVmvOtFYDrYqiMCiPcSx2nEB6ykm6ydzISvsqGswNZRe/aqF4OlRGM3FOxQY5FR8kmZtyQfYYnXTZW+mytWDR27TCLBiKpyuVy9AX99ObGGcg4S+Z4dRLOlotPjps9bTb6nFMLvNeKiieGUdRFALpOMPJMMPJMEPJcEkZqoIcBjNNFnUWucniot7sKML82YDiSg9k8zkmUjITKRWUAyn1Fq6wBBvUv4HHZMFrsql1hk2TN6MNq6Hc4OtCh2JhtCUkpGqpoBiEK/VMXWiu1Fo5zXmOGe3nkyu1JhgvMv657koNAoqXmwQUa2guKAb1ghhIHWU48TJ5MqoJl3UHXvOmkn/6uaC4IDkX42TsVYJp9QJr0tnosl+Gz6RepKqF4pyiR1EUhuVeTsQOIufVUktmnZUu20ZarSvQTYPjaqE1hzS5tDfA8dgJRuTR4mMOg4OV9pV0WDsw6AwLiq8FlXlFYSg5QU9sgMHkaNG5GqDB7KPL1ka7rRnTtPJUtYBimALHbD7HUDJAX8JPf8JPIlcKoB6jnTZrHa3WeposXs1Z5FpCsZYiGZnhZIjhZJhROUIgFS+LoUPCZ7bTaHHRYHbRaHbhMdlKjK/OBhRXipPJ5ybrC6szysF0gmA6STid1KypXJBZZ5iCZJN1soSSFbfRikVvKB2gBRSflVhCQmdLSwnFIFypp+tCc6WulNOs59BoP59cqcvAuAbxz3VXarF8enlJQLGG5gPFBaVzUfrjzxHPDgNgM7TSarsOk9452X/+e4QVRWE8NURv/FVS+TgATkMT3Y7LMOu1zShmg+KC8kqewWQPp+KHSU0aZll0Nrrtm2i2dKOTdAuC4umKZWOcivXQm+gnO2n4ZZSMdNo66bZ3Y9Vr/yNVA8Xqc1HbU7k0/YkRehNDjE+re6xDR4u1gU5bKy2WBnSSRikgFg7FpW3qUuaBpArI46lQCeDoJR1NFi9t1nparT48RgeSJC05FM/sn8lnGZOjjCSjjMkRRuRwmXkXqAZedWYHDWYnDRYn9WYXbqOtfMnTWYDiSv3zikI4o9YZDqbV5dehVJJQOkksmy4/YJrMOrXOsMtowWWy4jZaJm/qkuzCFwQCipc2lpDQ2dJMKM7l8iRjMg63rSZQDMKVuqALzZV6tpyEK7VwpS5oKaFYGG1VLwHFGqoGimESZuXDjCZfQSGLDiON1h14zRvJSRX2Gs/iVp1XsgwmDjKUPIhCDoB68xrabJcUXapnywdKobigvJKjL3Ga04lDpIullmx02jbQZFlVMnM8FWf+btUAqVyWvkQfPfEe4rl4sb3B1EiXfQWN5uYSp+SFQvF0xbNJTseH6UsMEs7Eiu16SU+LpZEOWwvNlsYZdZZr62IN6jLrITnAYMLPQHKibBbZqjfRYqlTb9a6kpJPlZ4bLB6KZ/ZXFIVYNsWYHCnexlMxskqu7BijpKfe7KTe7KTO7KDe7MRjtJWVylLPe+aheLb4mVyecDpZnFEOZ2RCkz/PBcw6JLVMktFSvDmNFrXGsNGC3WDS3scMAoqFhM4RTYdik9HCr3/4KhPDQW5+99W46surNwDClVq4Us/or+1KPWu5piqHDuFKPXf+56ortYDi5SUBxRoqvAFO9X1uXlAMkFUkUrkIvfHniGfHALAbGmm1X4dF7ynrn5lHHWE5F+dUfC/jqT4A9JKBdttmWq3riwBbGa4rxEcip+ToS5ziVPwY6bwKbmadhW7bOtptK9FPA/lcxXrE2vELUKkoCiPyGCfivYzIY8XHrXorK+xddNk6seot5Cu8+7SgvpC/5nkn8wymo5OAPEIsmyw+bpD0tNsa6bA102KpR1fhy4pqDbsqAVwuD8FMnIFEgMHEBMNyiNwMt2W30Uar1UeL1UuL1Yu5kiNwhdeoMsBXB6d5RSKvKATTccbkGONylDE5ij8VL8sZ1BnwOrNac7hwqzPbi0vl55tPJZ2JPc7ZfI5wWiZUrDM87eeMPOuSbAC9NB2aVVB2mszqzwa17rB+xhcH1Vxok7E4n9jxW8t2oLyQBkmh81dFKP4/30anGPjFd18k5I9itZu5+T1X46rTKMUnXKmFK3VJ/lPxS823utm4tnXWnOZ9jsl24Uo9e/xz0ZU6GY/zydsEFC8XCSjW0EKhGNQLoz91mKHEa+TJIqGj0Xox9ZatJTOx84HigsKZcU7E9hDLqjV8LToHXfZt1Jk7K7tezwMqc0qOgcRpTsWPFesQGyUz3fa1tFtXYdQZFwzF0xXLxjkZ6+d0oo/0ZJklCYlmSxNdti6azI0axlwLg+KCVAOqCL2JEXrjIyRyU0ZNeklPq6WBdlsTrdYGjPPag1wdFM/sn1PyjMphBhMBBpMB/KlIGSR5jQ5arF6arT6aLR4shRJEZwCKtdung3IMfyqKX46T0ZhRBnAbrZOllBzUmR34THZcRgtU+J+ppLNt/KUoCvFsehKQU0VQLvwey6TmBbh2gwmHwYzTaMIxCc4Oo9rmMJqxGYxl4FyQgGIhoaXXdCi2WmzIiRRPf+8lFYwdZna9+yrcdTNmjIUrtXClLsm/NL5wpZ49vnClLpWA4uUlAcUaWgwUF5TOxehPvEAkMwCAWe+lzXYVdqN6gawGitX+EuOpHnrje0lPAqzd4KPddjFuY2vZRWU+UDx1zhwDiQF6EkdITi551ksG2qwraLeuxaq3azzf+UNx4XnllBwDySF64qdLXKstOgudtg46bR04DI7J/ouD4oKUoiFYmN74MP2J0RJA1iHRaKmjzdpIq7URa5Uu1vOF4pnHpHIZhuUgw8kgQ8kgwXSsrJ/baKfJ4qHJ7KHJ4sFpsJb8nZcairVjK4TSMuOpGH45ykQqjj8VI5HTXo5skHR4TXZ8Jjs+sx2vSb05DBXKKHH2oXgu5RWFWCZFOJOarDEsEy38PHmvNcOuJZvBiMNgxm4w4TSaua55FZIkCSgWEjoDmgnFQBkY3/zuGTPGwpVauFKX5F8eX7hSzx5fuFJPSUDx8pKAYg3NhOJsPoZesiJJ+nlDMUzOGqdPM5x4kZyigpjHtJpm206QtPcrVYLiwnlzSpbBxGGGkofITRpaOQ1NdNgvxmmcurBXA8VqXD15Jc+w3Mfp+FHiucjkIxKN5nY6bWtxG+vmjD8bFE9XJBOhJ95Hf3KgOHsM4DN66bB10GzpwKRhJb8QKC75fXIGuS8xymBilEg2XvK42+ik1dpIq6UJn8ldvFDXGopnKplLM5QIMSwHGEkGCWXiZX2sehNNZg+NFg+NZg9es0tzpnEpobhS/GQ2jT8Vw5+KM5GKEUjHCabjFZchGyS9WkLJZC/ee0w2XEYLUoX/seUCxXPGzyskc5kiKMcyKaLZws9pYtkU8Uy6xD0d1JnlD6zdCYiZYiGhMyEtKIZJMP7+y4TGI+VgLFyphSt1Sf7a8WcDY+FKLVypCxJQvLwkoFhD06HY4TQyEvs+oFBnews6vbY5gxYUg+o+nc3LjCZfJZA6AoAOI3XWy/CZNyPNMLeaC4oLyuRlBhIHGU4eQ0GdlfIY22m3b8VuqFsQFBekzqyO0ps4xkR6qtSS21hPh3UNDeY28lRwdZ4nFE89jxwj8ih9iT5GU1N7j3XoaLI0027tKDHnWiwUz+wfycQYTI4ymBxnIhUswRSLzkSzpYFmawON5saSUk/zjb+QnADkXJoxOcyoHGRUDuFPRcogSifpqDe5aLR4aDC7qTe7sRssZwWKteLnlTzhjExAjhNIxydBOUE4nSh7LgXpkHAZrXhMNvVmVO/dRhtmfYV6e8sMiudjCKYoKjhPh2QFhYt86h40AcVCQkuvSlAMIKeyPP3Y84TGZ8wYC1dqQLhST+VfoX2Wck3ClVqVcKUWULzcJKBYQ9Oh2GyPMRb/D/KKDOhwmHfgNO8og9nZoLigRHacofjzJHPjAJh0HppsV2E3dhT7zBeKC4pnZQYTbzKeOknhY7fX1EGz9WJshrqy/vOB4ukKpcP0JY8yKvcX4duss9JqXUOLZTXGGeZQ1ULxdKMtOSfTnxygPzFAJBspthslE63WNtqs7biN9ZrLbmsxk5vKpRlM+hlKjjIi+4ulpQqqM3lVSLY04jG61PJKSwTFMw4gm88xngozlgozlgoxJodJ5cvLKtn0ZhrMHuonIbnO5MI4aYB1pqG4Uv+ckieSSRJKJ1RQTsUJZRKE0gmysyw7tuiMuCcB2W20Tv5sxWWwFp9jaT7LF4rnkoBiIaGl12xQjF6vzhjPBGPhSj0ZX7hSq/lXiA8VyzUJV+qpfC50V2oBxctLAoo1VHgD9Pd/DpfLQjYfZzz5LPHMSQCMunrqbW8pqR2crQiDpe3qLOwJBhKvkZ1cUu02dtNq245Z76rsJl1x2bbaP5GN0Jc4wFiql8LHb5+pnQ77FhwGX1n/SnHK8p98XnIuSV/iFP3J00XHah06mi0ddNlW4zJ6J+NUKnVUqXSU9usWSEfpTQzQnxhEzk+VNrLqrbRZW+mwtuOeBFOYzSyq0lJcbRXgPafkGZeDDMp+hpLjhGcsZ7boTDRb62gy19NsqcNWVl6p8khZLZxqwZeiKATTsjqbnAoxJkcIpmNlsSXAY7RTb3FRb3LRYHbhMztLll1XhMczVCJq6ne1VFQgnSCYThBMJQhNwnN8jhJKNr0Jj8mKy2hVQdk0eW+0YNZrr2qYb/6V+1fVvSqITsbifOyyty/bgfJCGiSFzl8V3sff/N//rwyKC2NLyR5j4Uo9rV29E67U2s3qc9BYSi1cqcv6X8iu1Ml4nE++VUDxcpGAYg3NhGKY/MCeOc548tnirLHbfBke83YkyTBvKC5IzmcYSe7BnzqE+nFZR4NlE3WWS9FL5ctE54LighLZML2JA4yneottPlM7HbbNOIyVl1XPd7l1TskxIg9wOn6KSHbKLMtt9NFhXUm9ubOkpFNB1UJxASrzSp6xlJ/+5BCDyeGS2VuHwUG7tZVWaysOvavCDPLCoHimolmZoeQ4w0k/I/JEWU1ft9FBs0UF5AazV/NvONe5Fzvbncln8aeijMoRdVZZjpTVSgZ1ibLX5KDO7KTe7KLO5MJrcmDQlb4HzjQUz9Y/nc8RTicIpVVIDmUKtYeTyLmsxhFTMusMuI3WyTrD1ml1h60lpZMuFCgeHRqrCRQ3tTZeEIOk0Pmr+UAxlJtvCVdqZnWlvu6WLbTOnDFeIBTDuelKrT6HqfjClXr2+BeqK7WA4uUlAcUa0oLiglK5BBPJZ0lkTwBg0Hmps16P0dClGatiSaNJSExmAwwlXiaaVS+WeslMg+USfOaNJSWc5gvFBUWzEfoT+/FPg2O3sZlm62bcxpZFuVUD5PIS4UyA3uQJRuUBlMlP9gbJSLOli1bLSpxGT7H/QqG4tG+OQXmMgcQgI/IoeaaW2tr1dlqsLbRaWvEYPdNmkGsDxdOXheeUPBOpEMNJP8PyBIF0uKSvhITX5KbJ7KPRUke9yVtSw3epoFirfyKbYjwVYTwVwS+r91rLriUk3EYbPrMTn8mJz+TAa3RhM5TXTj4bUDybktlsEZDDmSSRacCczJU/15myG9Tawk6jFYfBotYcNphxGC04DBaMOu3/jXMVim9yvgfDLF/azEdZJc0vo/92QQySQuev5gvFIFypy9tLfxWu1FrPoTS+cKWePf6F6Eq9lFBciy/AC/EulC/BBRRraDYozirqxS2ROU5A/hU5JQGA1bgOj+Va9LrS8kVzQTGo8SKZfoYSr5LKhwAw6pw0WbfjNqolWqqF4gLMJrJhBoozx+qf2qb30mLbTJ2pC2lyoK0WiqfDZionMyj3MJA8XSzpBOAy+GixdtNk7kSvs2iFqQqKp+eTyWcYlkcYTA4zJo+VALJVb6XZ0kyzpRmfsbFo0jVdi4HikjiKuhd5VJ5gWJ5gLDVBLJss6SMh4TO5aTD7aDD7qDN7NU27lgKKZ+aqLlGW8aciTKSj6n0qiqwByqAuE/eZnHhNjsmbE7fRXjarrMY/O1A8W5x0PkskIxPNJIlkZCJp9T6aVWsPz6d0kkVnxGE04zBYJssnqcBs16ttNoOpYr3h0nwEFAsJLSdVA8UgXKlL28ubhCv1zOdQHl+4Us8e/0JzpV5KKK7FWA8X1ngvoFhDc0FxQXklRVB+kWj6TQAkTLgtV2I3XVSEzflAcUGKkmc8dZKx5GtkJ2HbrPfRZLkMq1F7j8V8YVbOxRhKHmE0eZI86nJTs85Bk3U9DebVIFnnFacgLWhVFIWx9DhDyVOMp4aKxlw6dNSb22m2rMBnaiq+NrBwKJ6uTD7LiDzGUHKI0dQouWlLmw2SkSZzE02WFhrNTRgnYbSWUDxT8WySETnI2CQkT6+LDOp11G100WD2UW/2Um/2YtVbzggUa8eBZC7FRDpKIBUjkI4SSEcJZxKa/SXAabThNaqw7DHZ8RgdOA32qr6AOBNQPPtxhdJJk5CclollU0QzSfU+K5PJ5+aIosqmN2GfBGa7wYzDYMZmMGPXF9pMGDS+CKmUqFg+LSS09KoWikG4Uk+1azcLV+rpz0GjTbhSzxn/QnKlFlC8vCSgWEPzheKCUrlR/MlnyeTU8kVGXSMe6/WYDa1VQbEaX09eyeCX9+NP7SOvqAZDFn0DDdYd2AztJYN1tTO8yVyGUfkoo8kjZJVJwyzJSL15LY2WDZj1pfukqoFiNZ9J85C8zIjcy3DyNLFcuPi4WWelydJNs6Ubu8FdEyhW+6vtOSXHeGqcYXmYUXmU1DSTLgmJOlM9TZZmGszNOAzlZim1gOLp+SuKQjyXZDwVKN5i2XLYtOtt1Ju91JnUmWSXwVH8Oy81FFfqn8nlCWZiBFJRgpkYwXSUYDqmufwaCuWUVED2mOy4jQ7cRjtOo70m9ZQraSnjpHJZYlmZWFYmmkkRz6rgrJZRUn+uVF5qpow6fRGSbQYzNr2pCM6Fn11G9cspYbQlJLT0WggUC1fqQrt2s3Clnv4cKrQjXKlnjX8BuVKL5dPLSwKKNVR4Q40N/H8aUKy93DKj5Imk9xNIvkAeFWQdxvW4LVdh0JXDVyVjrunuzdl8ilF5P+PyoeLsrt3QTLP1MuzGZmAWOJ1juXVOyTIq9zCYPEoyVyh/JFFnaqfVth6noQFJkiqXiKoA4zPhUVEUItkwfYk+huV+MsqUi7DL4KHF0kWzpQOzvnSmuiIsV7E3Oa8o+FNhhuQRhuURotlSB2mHwU6zuYlmSxP15jp0kq6kRNR8zlsJyCrBO0A8k2IsFWRMDjKeChHMRMv6GHUG6k0e6szuyXtP2ZLrswHLiqKQyGYIpGOTtzjBdJxQOk5G0Z5VlZisPWy04zbZivdug13TGbr6UkfVQXEtIbpYbzibIpZJEc+miGZTxLOT9YcnaxBXem2my6TT8wdrrgYgGY3zkYvfIaBYSGgJVYTi+/+1vCRThQ/gwpW6NE55u3p3wbtSw6zQJ1yp535eF4IrdTIe5xO/JYy2losEFGtoIVBc8L/N5uME5BeIpg8BIGHEbdmBy7QNaZor83yguKBMPslwch8TqcPFJckOQytN1kuwGrQvovPdg6yW9hlmIHmEUGak2G43eGmxrsNrWqHpJj1fKC4op+jIKznGUsMMJnvxp0eL5lwAdaYmWixdNJpbMeiMNYFiKP3SIJqJMZwaZUQeYzw1UXJ+vaSn0dwweWvEbijdG15LKJ55TDqfwZ9SSyv55SD+dEhzr6vLYKfO7KHO5KbO7MZldGnOwC71DLLWc1YUhWhWJliA5IwKyqFMgnS+sju0RWdU6w6b7LiMag1ip9GGy2Ar37e8DKF4vnHS+SzxTFqF5OzkfS5NIjvVZtYZ+L3uSwEBxUJCZ0KLgWIQrtTa7VM/XtCu1DArFBfiC1fq2eOf767UAoqXlwQUa2gxUFyQnB3Bn/wVqZx6MTVILjzWq7EZVk8aZ80fitX4OtK5GGPyHgKpYxQ+etsMLTRYtuGYuax6AcZc8WyIoeQR/PJp8qgzW3rJRIN5JU2WtVgN7jnjzAbF05XOpxiRBxiU+wlnJortOnTUmZtpNHdQb2ot24dZCxdrgFQ+y1hqnBFZheTpy6wBbHobjeYGGswNNJjrMVQwCqsFFBdznTwmr+QJpaP402H8qRD+VEhzybUOHR6TE5/Jjc/kwmty4zY6gApuyUsIxWp/rb4K8VxmEpDjhCdBOZyOE9coFzVddr1ZBWSjFafBhtNgxWVU76fPMJ8LUFytBBQLCS29FgvFIFypy9tLf71gXalhTiguxD+vXKm1wHgRUAnntyu1gOLlJQHFGpoJxYqSLc7yzheKQb3YhdNHCMnPk1PUpbsmfRNey9UYDB3aceaxHDqdizIm7yWYOl6cObbo62mwbMNl7EaSdAt2qwbI5FOMyicYSZ4glY8V252GJposq/GZO8lTXqoH5g/FU/11JLIxhuU+huU+ErmppcQ6dPhMzTRaOqg3tWDUmWoGxdPzVBSFcCbCaGqMEXmMQDpQMosM4Da6qTepkOwz1RVLLC0FFJf3BzmXZiIVYiIdZiIdIpCOkNbY21sAZY9RhWSvyYXb6EQv6c8KFM8WJ53LEs4kirfItPvZZpcBzDrjZPkkFZIdBmvxZ7vBgl7SCSieIQHFQkKlqgUUg3ClLm0vb7ogXalhXlBciH9euVLPBONFQiWcv67UAoqXlwQUa2gmFMcSPwAM2Cw3kJfsmsdU+gifVSCvZIikXieSegMFFWTMhm7clqsw6htm9J//HuF0Ps548gCB1GGUyQxMOjf1li04TOvRVbHsWQviFEUhkB5hVD5GMD1I4eO+XjLhM62kwbIGm6Gu5JiFQPH088WyEUZT/YzIAyWALKHDa2qk3txOvalt/nuQqzTOyiuqm/VE2s9YapzxlJ9otnTPr1qH2EudqZ46UwNeo6+kDjHUHorL2xSi2SSBdJhAOkwwHSGYjpBRyt+JEhJOgx2PyY3H6MJjcuExujDrTRXjw9JD8Wxu2Kl8hkgmQSSTJJqdvM8kiGaTJHNp7QOnyaY345iEZcdk/WHHJDDbdVb0WiWl5ow6M38BxRfCICl0/qpWUAzClXqqXbv5gnOlhnlDMXD+uVJPB+MaQCWcX67U65vq2bVhtYDiZSYBxRqaDsV2e4xI/FHUj7pGzOYrMBovQZJKP1TPBsUF5fJxwqlXiKYPwOQMr9W4HpflCgw692T/6oyz8oqObD7JROoAgdQhcpOO0nrJgte8GY95EwbdFEBW61ZdgNlULq6Wi5JPkM5PGVbZ9HXUW9bgM63AoDMvCoqnK5uHeC7CqNzPWGqARNEMTJXbWF8EZJvBWVMonik5JzOWmsCfHmc8NU4yV16H2GMsQHI9XpMPna6yDX4toBjKYVP9UiFBIB0lmA4TTIcJZaKk8toQadGZcZtcuA1O3EYnbqMLl9FRLKt0tqB4LqOtTD476QatQnIkKxOb/DmaTc6z9rBpCpINFuwGKza9pfi7RWeq7D5bzF9A8YUwSAqdv6olFAtX6kK7dvMF50o9mZP2c6jQznnmSl0A4yVypS6C8RK5UhfBuMau1L88eorf2rKOOrtNQPEyk4BiDRXeAKHBL+ByWcnkRokmf04mNwCAXleH3bILo6GreEwW7Q/iOY2XN50LMS6/SDxzbLJFh8u0CY9lB5Kk4V7J/Iy5ckqGidQxxuSDpCeXPUvoqTOvpcGyCbPeXTUUaxpzZUYYlk8xkRooLt+W0FFnbqfevBKvsbWkFrEav9Ky5/lBaywbZUQeYkQeJpwNljxm1ztpMLfSYG7FY6wr+dBSCZYrgdd88oll45PllSYYT02QmAHJUFhu7aPOXEedyYdFP7UnuVoYrAT2lf5xZy4NT+ZSxdrDwXSUQDpCLFueMxScogvllJx4Ju/tBiu6OUpEnTVYLjlWQc5l1LrDGZloJkk0KxPLyESzSWJZueIWiOnSIU0Cslm916v3xRJKBgtWvan4mswrzyqutMlonD/a+jvLdqC8kAZJofNXRSj+1KPlUFzlDK9wpS6NU96u3l0ortSzxRKu1PPLs1L/kqXUbY1cu2UpXal97CrMGNcofi6fL91T/DYBxctFAoo1NBOKYfLDdmY/UflZFEU1PTIZNmC33oxOslQFxaDOLKeyowTkF0hm+wAVYB2mLXgsV5Utfa7GmEtR8gTSpxmT95PMTZlYuYztNFh2YDWUDxDzheKp/joyeZkxuYdR+RSJXKj4mFGyUG9eQbttM0adudhfM06VM7k5RUcyl2AsNcRoaohg2l+y/9comWgwt9BmXYnXVL8kUFwSR5GIZxMqIKf9+FMB4jmtOsR2fCYvjZYGOqza+8mXAopn5lpQJp8llIkRSkcJTN6H0lHN5dcAekmHy+DAZbTjMjrpsDXhMpZ+0FsOUDxXPoqiIOczRVCeqjus1iKOZ1Mk5jAAK0hCwqo3qeCsL9QeNmMzWFntLHcQFVAsJLS8tBRQDMKVWrt96sd5gfECoRiWhyv1bLHmmkEWrtRzx58OxiVLqWsUfzoYlyylrlH8ggQULy9VemsvG3V3dyNJUtntQx/6UMVjnnjiCdavX4/FYmHLli389Kc/XXQekiRhNV2Ex/FBzMaLAcjmhpEo37c7X5kNTbQ43kGL451Y9K0o5EhlB5EquAfPP1cdXvMq1rruYJXzNlxGFcIimYFiveNayKiz0GbbwMXet7LNcxut1nUYJDMZRWY0dRydtLjnUUlWvY0u22p2eK/lxobfYqt7B82WDgySkYySZkjuJZoNLcm5tWQ32Oi2d7DdezG3Nd/E7c03s917KSvt3bgM6gUknovTnxygN95/xvKaTUadgQazhzXODrb7NnJz805+p+Mm7mi7jusbL2WbZx3dtla8Rhc6dOSUPMFMhN7EMPvDxwhp1FY+FyRJEha9iQazixWORjZ7Orm8fg27mrdwR/sO3t19De9feSN3dV7Fb7Vexg2Nm9nuW81GVwddtgYazC5sejMSoKCQyKUYT0U4nRjnUGSA14IneS1w/Gw/zWWrr3/963R3d2OxWNi5cyevvPJKxb7//M//zDXXXIPX68Xr9bJr166y/rFYjA9/+MO0t7djtVrZuHEj3/jGN0r6XH/99WXjxx//8R8vyfMTWriWy1hfC1lsZna963I89U50eh16fW3HQpPZyI2/fSl1zW50Ogm9vrYf5QxGPTfcvpWmNs+SxNfrdVy7ayPtnerKrlrH1+kkrrp6HStWNiDpwGCobXxJkrh8+0rWrWlGkpYm/qVbOrlovTpDXOv4ANvWtrF9Y8dk/Np/VtvU3czVm7sn4+vm3I5Urda21nPjltVIgLHG7x+AFQ0+br1oDTpJwqjXV/yuR6hczz33HG9729tobW1FkiR+9KMflfU5fPgwb3/723G73djtdrZv305fX1/FmFrjuCRJ3H777cU+73vf+8oev/XWW6vKfeFEd4b06quvksvlir8fOHCAm2++md/93d/V7P/CCy9w991389BDD/Fbv/VbPPbYY9x555288cYbbN68edH56CQLDuvNWExbUJRMSe3hhcpqaMfi+B2S2T4UDDW7eEiShNPYitPYSioXJpQ+jU0/y/6XRZzHYfThMProtF1KKD1EKh/XrG9caxl1JlosHTRZutRSRhk/46khGswaM3VnSFa9hXZbG+22NkCtQxxMB5lIB7DrbXMcffYkSRJ2gxW7wUqrtaE4Y5tXFOLZBOFMbPIWx2s8f78t1Es6nEYrTmNhlUh5n7yikMylSWRl4rkUickZ5kQ2VWa6JqTq+9//Ph/72Mf4xje+wc6dO3n44Ye55ZZbOHr0KI2N5bMsu3fv5u677+bKK6/EYrHwhS98gbe85S0cPHiQtjb1f+tjH/sYzzzzDN/5znfo7u7m5z//OX/6p39Ka2srb3/724ux/uAP/oC/+qu/Kv5usy3f/8MLVcttrF+sCmCczYHDU/v3WwGMU8kMLq+2AehiVADjaEzGo7X8e5EqgHE4IuNdgvgFMN64uZ26JYhfAOM1a5qoX6L4l27ppLu9jvqZqwxqpG1r22hrcFPvq33+oIJxo8dBvXdp4q9trcdjt1DvsdccukEF49/Zvpk6l21J4p+visfjbN26lXvvvZff/u3fLnv85MmTXH311XzgAx/gM5/5DC6Xi4MHD2KxaJc+BfjBD35AOj3ljzMxMcHWrVvLxodbb72VRx55pPi72axdKaeSzrnl0/fddx9PPvkkx48f13yT3nXXXcTjcZ588sli2+WXX862bdvKZhAqSWv5dEFZJad5zEKWT2v3126vtq5xpSW0i91TPNW/kvFXhWXJNVw+rd2/ulJNtVw+rRlnVvfpCu1ncPn0/Pprx1/Oe4rPZD4Vz7vM9xSPDI3WZPl0c2tTVfnt3LmT7du387WvfQ2AfD5PR0cHH/nIR/jUpz415/G5XA6v18vXvvY13vve9wKwefNm7rrrLv7yL/+y2O/SSy/ltttu43Of+xygfsO8bds2Hn744SqfpdDZ1Jkc62u9fLpElWaJa+RKXfG8NXKlrmhsVSNXaqViHO3mhRhwaapGrtSzrbdc6PLp8v5V5lTlst7KcRa+fHp+8WvUf7nls0yWT9dirC/Eq3a8L0iSJH74wx9y5513Ftve9a53YTQa+fa3v73gnB5++GE+/elPMzw8jN2ufin4vve9j1AopDkzPV+dU1Ma6XSa73znO3zsYx+rOBC8+OKLfOxjHytpu+WWW2Z9kVKpFKnU1D7CcDgMQCQql/WtXKe4NlCs5X6s9q8VFFeAx4qQWCUUV4pTIyiu7CZdKb5m87KE4kpXWAHFs/evpFrlU62ddMXu1UBxTN2XvhTfWf5O6/sxYFxUjOxkablIpNQV3mw2a34zm06nef3117n//vuLbTqdjl27dvHiiy/O65yJRIJMJoPPN7X38Morr+Q///M/uffee2ltbWX37t0cO3aMr3zlKyXH/tu//Rvf+c53aG5u5m1vext/+Zd/KWaLl7HO9FifTGkYD54jUFwZQquMX3UcAcWzxp8lloBi0b8gOaFWc1muYz1UP97Ppnw+z09+8hM+8YlPcMstt7Bnzx5WrFjB/fffXwLOc+lb3/oW73rXu4pAXNDu3btpbGzE6/Vy44038rnPfY66uroKUTSknEP6/ve/r+j1emVwcLBiH6PRqDz22GMlbV//+teVxsbGisc88MADCupHVnETN3ETt2VzO3nyZM2un8lkUjFhqVluDoejrO2BBx7QPPfg4KACKC+88EJJ+8c//nFlx44d88r/T/7kT5SVK1cqyWSy2CbLsvLe975XARSDwaCYTCblX//1X0uO++Y3v6k89dRTyr59+5TvfOc7Sltbm/KOd7yjuhdP6IxKjPXiJm7idiHdlvNYD9WN99MFKD/84Q+Lvw8PDyuAYrPZlC9/+cvKnj17lIceekiRJEnZvXv3vJ7fyy+/rADKyy+/XNL+3e9+V/nxj3+s7Nu3T/nhD3+obNiwQdm+fbuSzWbn/dqdUzPF3/rWt7jttttobdW2p1+o7r///pJvnEOhEF1dXfT19eF2u2t6rjOhSCRCR0cH/f3956RT3LmeP5z7z0Hkf3YVDofp7OwsmRVdrCwWCyP+4ZJ9OYuKZzOXzY5V+63xfPX5z3+e733ve+zevbtk39FXv/pVXnrpJf7zP/+Trq4unnvuOT70oQ/R2trKrl27APjDP/zDYv8tW7bQ0tLCTTfdxMmTJ1m1atWS5Cu0OImxfv461691Iv+zK5H/2dW5MNZD7cb7fF5dVXvHHXfw0Y9+FIBt27bxwgsv8I1vfIPrrrtuzhjf+ta32LJlCzt27Chpf9e73lX8ecuWLVx00UWsWrWK3bt3c9NNN80rv3MGint7e3n66af5wQ9+MGu/5uZmRkdHS9pGR0dpbm6ueEylJQBut/uc/CcryOVyifzPss715yDyP7vSVVpauEB56zw1jTdf1dfXo9frq742A/zN3/wNn//853n66ae56KKLiu3JZJL/9b/+Fz/84Q+LDpQXXXQRe/fu5W/+5m+KUDxTO3fuBODEiRMCipehxFi/MJ3r1zqR/9mVyP/s6nwZ6+dSfX09BoOBjRs3lrRv2LCB3/zmN3MeH4/H+d73vldinFlJK1eupL6+nhMnTswbipd9SaaCHnnkERobG0vst7V0xRVX8Mtf/rKk7Re/+AVXXHHFUqYnJCQkJFRBJpOJSy+9tOTanM/n+eUvfznrtfmLX/win/3sZ3nqqae47LLLSh7LZDJkMpmyDxN6vb74bbSW9u7dC0BLy9lzqBeqLDHWCwkJCZ2fMplMbN++naNHj5a0Hzt2jK6urjmPf+KJJ0ilUvyP//E/5uw7MDDAxMREVWP9OTFTnM/neeSRR7jnnnswGEpTfu9730tbWxsPPfQQAH/2Z3/Gddddx9/+7d9y++23873vfY/XXnuNf/qnfzobqQsJCQkJoZZPuueee7jsssvYsWMHDz/8MPF4nPe///1A+bX8C1/4Ap/+9Kd57LHH6O7uZmRkBACHw4HD4cDlcnHdddfx8Y9/HKvVSldXF7/61a/4f//v//HlL38ZUEs/PPbYY7z1rW+lrq6Offv28dGPfpRrr722ZNZZaHlIjPVCQkJC57ZisRgnTpwo/t7T08PevXvx+Xx0dnby8Y9/nLvuuotrr72WG264gaeeeor/+q//Yvfu3cVjZl7vC/rWt77FnXfeWWaeFYvF+MxnPsM73/lOmpubOXnyJJ/4xCdYvXo1t9xyy/yTn/fu47Oon/3sZwqgHD16tOyx6667TrnnnntK2h5//HFl7dq1islkUjZt2qT85Cc/qep8siwrDzzwgCLL8mLSPmsS+Z99nevPQeR/dnWu519JX/3qV5XOzk7FZDIpO3bsUF566aXiYzOv5V1dXZqGH9PNPYaHh5X3ve99Smtrq2KxWJR169Ypf/u3f6vk83lFURSlr69PufbaaxWfz6eYzWZl9erVysc//nElHA6fqacsVIXEWF+9zvXnIPI/uxL5n12d6/lr6dlnn9Ucu6dfv7/1rW8pq1evViwWi7J161blRz/6UUkMrev9kSNHFED5+c9/XnbORCKhvOUtb1EaGhoUo9GodHV1KX/wB3+gjIyMVJX7OVenWEhISEhISEhISEhISEioVjpn9hQLCQkJCQkJCQkJCQkJCdVaAoqFhISEhISEhISEhISELlgJKBYSEhISEhISEhISEhK6YCWgWEhISEhISEhISEhISOiC1QUJxdFolPvuu4+uri6sVitXXnklr7766qzH7N69m0suuQSz2czq1at59NFHz0yyGqo2/927dyNJUtmtUOJkqfXcc8/xtre9jdbWViRJ4kc/+lHJ44qi8OlPf5qWlhasViu7du3i+PHjc8b9+te/Tnd3NxaLhZ07d/LKK6+cM/k/+OCDZX+P9evXn5X8f/CDH/CWt7yFuro6JEkq1nGdS0888QTr16/HYrGwZcsWfvrTn9Y+eZYm/0cffbTs9bdYLGc8/0wmwyc/+Um2bNmC3W6ntbWV9773vQwNDc0Z90y9/4WEzlWJsV6M9Wc7fzHWz19irNeWGOvPnC5IKP7gBz/IL37xC7797W+zf/9+3vKWt7Br1y4GBwc1+/f09HD77bdzww03sHfvXu677z4++MEP8rOf/ewMZ66q2vwLOnr0KMPDw8VbY2PjGck3Ho+zdetWvv71r2s+/sUvfpG///u/5xvf+AYvv/wydrudW265BVmWK8b8/ve/z8c+9jEeeOAB3njjDbZu3cott9zC2NjYOZE/wKZNm0r+Hr/5zW9qnjvMnX88Hufqq6/mC1/4wrxjvvDCC9x999184AMfYM+ePdx5553ceeedHDhwoFZpl+RX6/wBXC5Xyevf29tbi3Q186uUfyKR4I033uAv//IveeONN/jBD37A0aNHefvb3z5rzDP5/hcSOlclxnox1p/t/EGM9fOVGOvLJcb6M6yqCjidB0okEoper1eefPLJkvZLLrlE+d//+39rHvOJT3xC2bRpU0nbXXfdpdxyyy1LlmclLST/Qs2wYDB4BjKcXYDywx/+sPh7Pp9XmpublS996UvFtlAopJjNZuW73/1uxTg7duxQPvShDxV/z+VySmtrq/LQQw8tSd4F1Sr/Bx54QNm6desSZqqtmflPV09PjwIoe/bsmTPO7/3e7ym33357SdvOnTuVP/qjP6pBlpVVq/wfeeQRxe121zS3+Wi2/At65ZVXFEDp7e2t2Odsvf+FhM4VibH+7EqM9arEWL8wibFelRjrz6wuuJnibDZLLpcrWz5htVorfnv34osvsmvXrpK2W265hRdffHHJ8qykheRf0LZt22hpaeHmm2/m+eefX8o0562enh5GRkZKXl+3283OnTsrvr7pdJrXX3+95BidTseuXbvO+N9kIfkXdPz4cVpbW1m5ciXvec976OvrW+p0a6bl9D+xUMViMbq6uujo6OCOO+7g4MGDZzslAMLhMJIk4fF4NB9fTu9/IaHlKjHWi7G+lhJj/ZTEWF8bibF++emCg2Kn08kVV1zBZz/7WYaGhsjlcnznO9/hxRdfZHh4WPOYkZERmpqaStqampqIRCIkk8kzkXZRC8m/paWFb3zjG/zHf/wH//Ef/0FHRwfXX389b7zxxhnNXUuFvU5ar2+lfVB+v59cLlfVMUulheQPsHPnTh599FGeeuop/vEf/5Genh6uueYaotHokuZbK1X6nzjTr/9CtW7dOv7lX/6FH//4x3znO98hn89z5ZVXMjAwcFbzkmWZT37yk9x99924XC7NPsvp/S8ktFwlxnox1tdSYqyf0rk01oixXqgaGc52AmdD3/72t7n33ntpa2tDr9dzySWXcPfdd/P666+f7dTmpWrzX7duHevWrSv+fuWVV3Ly5Em+8pWv8O1vf/tMpS00Tbfddlvx54suuoidO3fS1dXF448/zgc+8IGzmNmFoSuuuIIrrrii+PuVV17Jhg0b+OY3v8lnP/vZs5JTJpPh937v91AUhX/8x388KzkICZ1PEmO9GOvPtsRYf3YlxnqhanTBzRQDrFq1il/96lfEYjH6+/t55ZVXyGQyrFy5UrN/c3Mzo6OjJW2jo6O4XC6sVuuZSLlE1eavpR07dnDixIklzHJ+am5uBtB8fQuPzVR9fT16vb6qY5ZKC8lfSx6Ph7Vr1y6Lv8l8VOl/4ky//rWS0Wjk4osvPmuvf2GQ7O3t5Re/+EXFb45heb3/hYSWs8RYL8b6WkmM9VM6l8caMdYLzaYLEooLstvttLS0EAwG+dnPfsYdd9yh2e+KK67gl7/8ZUnbL37xi5Jvn86G5pu/lvbu3UtLS8sSZjc/rVixgubm5pLXNxKJ8PLLL1d8fU0mE5deemnJMfl8nl/+8pdn/G+ykPy1FIvFOHny5LL4m8xHy/V/YqHK5XLs37//rLz+hUHy+PHjPP3009TV1c3afzm9/4WEzgWJsf7sjytirFclxvqzKzHWC82qs+30dTb01FNPKf/93/+tnDp1Svn5z3+ubN26Vdm5c6eSTqcVRVGUT33qU8rv//7vF/ufOnVKsdlsysc//nHl8OHDyte//nVFr9crTz311DmR/1e+8hXlRz/6kXL8+HFl//79yp/92Z8pOp1Oefrpp89IvtFoVNmzZ4+yZ88eBVC+/OUvK3v27Ck67n3+859XPB6P8uMf/1jZt2+fcscddygrVqxQkslkMcaNN96ofPWrXy3+/r3vfU8xm83Ko48+qhw6dEj5wz/8Q8Xj8SgjIyPnRP5//ud/ruzevVvp6elRnn/+eWXXrl1KfX29MjY2dsbzn5iYUPbs2aP85Cc/UQDle9/7nrJnzx5leHi4GOP3f//3lU996lPF359//nnFYDAof/M3f6McPnxYeeCBBxSj0ajs37//nMj/M5/5jPKzn/1MOXnypPL6668r73rXuxSLxaIcPHjwjOafTqeVt7/97Up7e7uyd+9eZXh4uHhLpVLFGGfz/S8kdK5KjPVirD/b+Yux/uzmL8Z6oWp0QULx97//fWXlypWKyWRSmpublQ996ENKKBQqPn7PPfco1113Xckxzz77rLJt2zbFZDIpK1euVB555JEzm/Q0VZv/F77wBWXVqlWKxWJRfD6fcv311yvPPPPMGcu3UCZi5u2ee+5RFEUtdfCXf/mXSlNTk2I2m5WbbrpJOXr0aEmMrq4u5YEHHihp++pXv6p0dnYqJpNJ2bFjh/LSSy+dM/nfddddSktLi2IymZS2tjblrrvuUk6cOHFW8n/kkUc0H5+e73XXXVfsX9Djjz+urF27VjGZTMqmTZuUn/zkJ+dM/vfdd1/xvdPU1KS89a1vVd54440znn+htITW7dlnny3GOJvvfyGhc1VirBdj/dnOX4z1Zzd/MdYLVSNJURRl7vlkISEhISEhISEhISEhIaHzTxf0nmIhISEhISEhISEhISGhC1sCioWEhISEhISEhISEhIQuWAkoFhISEhISEhISEhISErpgJaBYSEhISEhISEhISEhI6IKVgGIhISEhISEhISEhISGhC1YCioWEhISEhISEhISEhIQuWAkoFhISEhISEhISEhISErpgJaBYSEhISEhISEhISEhI6IKVgGKhmuv666/nvvvuO9tpVNTRo0dpbm4mGo1W7PPoo4/i8XjOXFJnUadPn0aSJPbu3VuTeE899RTbtm0jn8/XJJ6QkJCQ0PKTGOvPLYmxXkhodgkoFjonNDw8zLvf/W7Wrl2LTqerOBA/8cQTrF+/HovFwpYtW/jpT39a1uf+++/nIx/5CE6ns6Y5dnd38/DDD9c05lyqxSDX0dHB8PAwmzdvrklOt956K0ajkX/7t3+rSTwhISEhoQtDYqzXlhjrhYSWXgKKhc4JpVIpGhoa+D//5/+wdetWzT4vvPACd999Nx/4wAfYs2cPd955J3feeScHDhwo9unr6+PJJ5/kfe973xnKfPlLr9fT3NyMwWCoWcz3ve99/P3f/33N4gkJCQkJnf8SY/3SSYz1QkKzS0Cx0JIrGAzy3ve+F6/Xi81m47bbbuP48eMlff75n/+Zjo4ObDYb73jHO/jyl79csqSpu7ubv/u7v+O9730vbrdb8zx/93d/x6233srHP/5xNmzYwGc/+1kuueQSvva1rxX7PP7442zdupW2traSYx999FE6OzuL55+YmCh5/OTJk9xxxx00NTXhcDjYvn07Tz/9dPHx66+/nt7eXj760Y8iSRKSJAEwMTHB3XffTVtbGzabjS1btvDd7363JPa///u/s2XLFqxWK3V1dezatYt4PF58/P/+3//Lhg0bsFgsrF+/nn/4h38oPrZixQoALr74YiRJ4vrrr6/4N3jPe95DQ0MDVquVNWvW8MgjjwDl30C/733vKz6H6bfdu3cD6oeWv/iLv6CtrQ273c7OnTuLjxX0tre9jddee42TJ09q5iMkJCT0/7d39zE1xX8cwN+JW4drkbqFyDyUtModY61Ns1Bq18U8jjyFmJLRjFFD8Y8rzNMwf9iwZmQzVHI913XJaliXNipmSXnYhDzcfX5/+Dlz3OTnN0b1fm33j+/3fL/n+zn37u5zv/ec8z3UtjDXM9cTtWacFNMfN2/ePJSWluL06dOw2WwQEcTHx+PTp08AgOLiYixZsgRpaWkoLy/H2LFjsXnz5l8ex2azYcyYMZq62NhY2Gw2tXzt2jUMHz5c08ZutyMpKQkpKSkoLy/H6NGjkZ2drWnT2NiI+Ph4WK1WlJWVIS4uDiaTCY8fPwYA5OXlISAgAJs2bUJtbS1qa2sBAE1NTRg2bBjOnj2Le/fuYfHixUhMTMTNmzcBfLlUbObMmViwYAEcDgcuX76MyZMnQ0QAAEePHkVmZiY2b94Mh8OBLVu2ICMjA4cPHwYAdT8XLlxAbW0t8vLymn1vMjIyUFFRgfz8fDgcDuzbtw8+Pj7Ntt25c6d6DLW1tUhLS4PBYMDgwYMBACkpKbDZbMjNzcWdO3cwdepUxMXFaX789O3bF35+frh27dqPPi4iImpDmOuZ64laNSH6zaKjoyUtLU1ERCorKwWAFBcXq9sbGhpEURQ5fvy4iIhMnz5dEhISNPuYNWuWeHl5/XT/3+rUqZMcO3ZMU7dnzx4xGAxqOSIiQjZt2qRpM3PmTImPj9fUTZ8+/YfjfxUaGiq7du1Sy4GBgbJ9+/YW+4iIJCQkyKpVq0RE5Pbt2wJAqqurm207YMAAl2PKysqSyMhIERGpqqoSAFJWVtbimCaTSebPn9/stpb2cfLkSfH09JTr16+LiEhNTY24u7vL06dPNe1iYmJk7dq1mjqj0SgbNmxoMS4iImqdmOtbxlxP1LrwTDH9UQ6HAx07dsTIkSPVuh49eiA4OBgOhwPAlxUiR4wYoen3ffl3ef/+PTw9PV1i/DY+AIiMjNSUGxsbkZ6ejpCQEHTr1g16vR4Oh0P99/hHnE4nsrKyEBYWBm9vb+j1ehQWFqr9IiIiEBMTg7CwMEydOhUHDx7Eq1evAABv377Fw4cPkZSUBL1er76ys7N/+VKlpUuXIjc3F0OHDsXq1atRUlLy0z5lZWVITEzE7t27ERUVBQC4e/cunE4ngoKCNDFduXLFJSZFUfDu3btfipOIiFof5nrmeqLW7vfdbU/0l/n7+6Ourk5TV1dXB39/f7Xs4+OjJqJfkZ6ejqKiIlgsFgwcOBCKomDKlCn4+PFji/22bt2KnTt3YseOHQgLC0OXLl2wYsUKtZ+7uzuKiopQUlKC8+fPY9euXVi3bh3sdjs6d+4M4Ms9WN8ncnd391+Kf/z48aipqcG5c+dQVFSEmJgYLFu2DBaLpdn2z549w4QJE7Bw4UIkJSWp9Y2NjXB3d8ft27ddYtDr9Zryy5cv4evr+0txEhERtYS5/seY64n+fzxTTH9USEgIPn/+DLvdrta9ePECDx48wJAhQwAAwcHBuHXrlqbf9+X/RWRkJKxWq6auqKhI80+w0WhERUWFS4zfxgcAN27c0JSLi4sxb948TJo0CWFhYfD390d1dbWmjU6ng9PpdOlnNpsxe/ZsREREoH///qisrNS0cXNzQ1RUFDZu3IiysjLodDqcOnUKfn5+6NWrFx49eoSBAwdqXl8X3dDpdADgMm5zfH19MXfuXBw5cgQ7duzAgQMHmm3X1NQEs9mMwYMHIycnR7PNaDTC6XTi+fPnLjF9+4OkqakJDx8+hNFo/GlcRETUujHXM9cTtXY8U0x/1KBBg2A2m7Fo0SLs378fXbt2xZo1a9C7d2+YzWYAQGpqKkaNGoWcnByYTCZcvHgR+fn56qqOX31dMbGxsRH19fUoLy+HTqdTE25aWhqio6Oxbds2JCQkIDc3F6WlpZqEEBsbi4ULF8LpdKr/fi5fvhxRUVGwWCwwm80oLCxEQUGBy3Hk5eXBZDLBzc0NGRkZLg+s79evH65evYoZM2bAw8MDPj4+GDRoEE6cOIGSkhJ0794dOTk5qKurU2O22+2wWq0YN24cDAYD7HY76uvrERISAgDYuHEjli9fDi8vL8TFxeHDhw8oLS3Fq1evsHLlShgMBiiKgoKCAgQEBMDT07PZFTszMzMxbNgwhIaG4sOHDzhz5ow6xveSk5Px5MkTWK1W1NfXq/Xe3t4ICgrCrFmzMGfOHGzbtg1GoxH19fWwWq0IDw9HQkICgC8/NDw8PFwuTSMioraHuZ65nqjV+9s3NVPb8/3iGC9fvpTExETx8vISRVEkNjZWKisrNX0OHDggvXv3FkVRZOLEiZKdnS3+/v6aNgBcXoGBgZo2x48fl6CgINHpdBIaGipnz57VbP/06ZP06tVLCgoKNPWHDh2SgIAAURRFTCaTWCwWzeIbVVVVMnr0aFEURfr06SO7d+92OU6bzSbh4eHi4eEhX79aL168ELPZLHq9XgwGg6xfv17mzJkjZrNZREQqKiokNjZWfH19xcPDQ4KCgjQLeoiIHD16VIYOHSo6nU66d+8uo0aNkry8PHX7wYMHpU+fPtKhQweJjo5u9jPJysqSkJAQURRFvL29xWw2y6NHj9RjwzeLbwQGBjb7Xl+6dElERD5+/CiZmZnSr18/6dSpk/Ts2VMmTZokd+7cUcdbvHixJCcnNxsLERG1fsz1zPXM9dSWuIn8dz14on/IokWLcP/+/T+yzP+ePXtw+vRpFBYW/vZ9E9DQ0IDg4GCUlpaql34RERF9j7m+9WKup7aGl0/TP8FisWDs2LHo0qUL8vPzcfjwYc2D63+n5ORkvH79Gm/evEHXrl3/yBjtWXV1Nfbu3cskSUREGsz1bQdzPbU1PFNM/4Rp06bh8uXLePPmDfr374/U1FQsWbLkb4dFREREvwlzPRH9qzgpJiIiIiIionaLj2QiIiIiIiKidouTYiIiIiIiImq3OCkmIiIiIiKidouTYiIiIiIiImq3OCkmIiIiIiKidouTYiIiIiIiImq3OCkmIiIiIiKidouTYiIiIiIiImq3/gOG9SaDLikyzQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1200x500 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def L(N, D):\n",
    "    \"\"\" \n",
    "    Approximates loss given N parameters and D dataset size (in tokens),\n",
    "    per Chinchilla paper.\n",
    "    \"\"\"\n",
    "    E = 1.69 # entropy of natural language, limit of infinite model on infinite data\n",
    "    A = 406.4\n",
    "    B = 410.7\n",
    "    alpha = 0.34\n",
    "    beta = 0.28\n",
    "    return A / (N ** alpha) + B / (D ** beta) + E\n",
    "\n",
    "ns = 10 ** np.arange(7, 11, step=2**-4) # model sizes from 10M to 100B\n",
    "ds = 10 ** np.arange(9, 12, step=2**-4) # dataset sizes from 1B to 1T\n",
    "plt.figure(figsize=(12, 5))\n",
    "plt.subplot(121)\n",
    "# create a 2D countour plot of loss L as a function of model size and dataset size in ns,ds\n",
    "loss2d = np.log10(np.array([[L(n, d) for d in ds] for n in ns]))\n",
    "plt.imshow(loss2d, extent=[9, 12, 7, 11], origin='lower', alpha=0.5)\n",
    "plt.contour(loss2d, levels=30, extent=[9, 12, 7, 11], origin='lower')\n",
    "plt.xlabel('log10(dataset size)')\n",
    "plt.ylabel('log10(model size)')\n",
    "plt.title('loss')\n",
    "plt.colorbar()\n",
    "# plot the compute for each point, which is a deterministic function: flops = 6*N*D\n",
    "plt.subplot(122)\n",
    "compute2d = np.log10(np.array([[6*n*d for d in ds] for n in ns]))\n",
    "plt.imshow(compute2d, extent=[9, 12, 7, 11], origin='lower', alpha=0.5)\n",
    "plt.contour(compute2d, levels=30, extent=[9, 12, 7, 11], origin='lower')\n",
    "plt.xlabel('log10(dataset size)')\n",
    "plt.ylabel('log10(model size)')\n",
    "plt.title('log10 flops')\n",
    "plt.colorbar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "N1 = 100 * 10e12\n",
    "N2 = 50 * 10e12\n",
    "N3 = 20 * 10e12\n",
    "\n",
    "ns = [N1, N2, N3]\n",
    "D = np.arange(1000000000, 1000 * 10e9, step = 1000000)\n",
    "\n",
    "l1 = L(N1, D)\n",
    "l2 = L(N2, D)\n",
    "l3 = L(N3, D)\n",
    "\n",
    "\n",
    "plt.figure(figsize=(3,3))\n",
    "plt.plot(D[1000:1100], l1[1000:1100])\n",
    "plt.plot(D[1000:1100], l2[1000:1100])\n",
    "plt.plot(D[1000:1100], l3[1000:1100])\n",
    "\n",
    "plt.xscale('log')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.90086054 2.90055332 2.90024645 2.89993995 2.8996338  2.899328\n",
      " 2.89902256 2.89871748 2.89841274 2.89810836]\n",
      "[2.90171844 2.90141122 2.90110436 2.90079785 2.9004917  2.90018591\n",
      " 2.89988047 2.89957538 2.89927064 2.89896626]\n",
      "[2.90321199 2.90290477 2.90259791 2.90229141 2.90198526 2.90167946\n",
      " 2.90137402 2.90106893 2.9007642  2.90045981]\n"
     ]
    }
   ],
   "source": [
    "print(l1[100:110])\n",
    "print(l2[100:110])\n",
    "print(l3[100:110])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "can't multiply sequence by non-int of type 'numpy.float64'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[11], line 5\u001b[0m\n\u001b[1;32m      2\u001b[0m N2 \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m50\u001b[39m \u001b[38;5;241m*\u001b[39m \u001b[38;5;241m1e12\u001b[39m\n\u001b[1;32m      3\u001b[0m N3 \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m20\u001b[39m \u001b[38;5;241m*\u001b[39m \u001b[38;5;241m1e12\u001b[39m\n\u001b[0;32m----> 5\u001b[0m IDEAL_COMPUTE1 \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m10\u001b[39m\u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39m(\u001b[43mm\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43m \u001b[49m\u001b[43mnp\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mlog10\u001b[49m\u001b[43m(\u001b[49m\u001b[43mN1\u001b[49m\u001b[43m)\u001b[49m \u001b[38;5;241m+\u001b[39m c)\n\u001b[1;32m      7\u001b[0m \u001b[38;5;66;03m#C_x = np.arange(10**29, IDEAL_COMPUTE1, 10**28) #10**21 * 100 # # flops\u001b[39;00m\n\u001b[1;32m      9\u001b[0m C_x \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m33.4\u001b[39m \u001b[38;5;241m*\u001b[39m \u001b[38;5;241m10\u001b[39m\u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39m\u001b[38;5;241m21\u001b[39m \u001b[38;5;241m*\u001b[39m \u001b[38;5;241m60\u001b[39m \u001b[38;5;241m*\u001b[39m \u001b[38;5;241m60\u001b[39m \u001b[38;5;241m*\u001b[39m \u001b[38;5;241m24\u001b[39m \u001b[38;5;241m*\u001b[39m \u001b[38;5;241m360\u001b[39m \u001b[38;5;241m*\u001b[39m \u001b[38;5;241m2\u001b[39m \u001b[38;5;66;03m# \u001b[39;00m\n",
      "\u001b[0;31mTypeError\u001b[0m: can't multiply sequence by non-int of type 'numpy.float64'"
     ]
    }
   ],
   "source": [
    "N1 = 100 * 1e12\n",
    "N2 = 50 * 1e12\n",
    "N3 = 20 * 1e12\n",
    "\n",
    "IDEAL_COMPUTE1 = 10**(m * np.log10(N1) + c)\n",
    "\n",
    "#C_x = np.arange(10**29, IDEAL_COMPUTE1, 10**28) #10**21 * 100 # # flops\n",
    "\n",
    "C_x = 33.4 * 10**21 * 60 * 60 * 24 * 360 * 2 # \n",
    "\n",
    "# Ideal dataset size of minimal loss: dataset = 10**(n * np.log10(params) + t)\n",
    "IDEAL_DATASET_SIZE1 = 10**(n * np.log10(N1) + t)\n",
    "# Number of flops to reach optima loss\n",
    "# C = 10**(m * np.log10(params) + c)\n",
    "d1 =  IDEAL_DATASET_SIZE1 * C_x /  IDEAL_COMPUTE1\n",
    "\n",
    "IDEAL_DATASET_SIZE2 = 10**(n * np.log10(N2) + t)\n",
    "IDEAL_COMPUTE2 = 10**(m * np.log10(N2) + c)\n",
    "d2 = IDEAL_DATASET_SIZE2 * C_x / IDEAL_COMPUTE2\n",
    "\n",
    "d3 = 10**(n * np.log10(N3) + t) * C_x / 10**(m * np.log10(N3) + c)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "\n",
    "#l1 = L(N1, d1)\n",
    "#l2 = L(N2, d2)\n",
    "#l3 = L(N3, d3)\n",
    "\n",
    "#plt.figure(figsize=(8,8))\n",
    "#plt.plot(C_x, l1)\n",
    "#plt.plot(C_x, l2)\n",
    "#plt.plot(C_x, l3)\n",
    "#plt.xscale('log')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'd1' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[13], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[43md1\u001b[49m)\n\u001b[1;32m      2\u001b[0m \u001b[38;5;28mprint\u001b[39m(d2)\n\u001b[1;32m      3\u001b[0m \u001b[38;5;28mprint\u001b[39m(d3)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'd1' is not defined"
     ]
    }
   ],
   "source": [
    "print(d1)\n",
    "print(d2)\n",
    "print(d3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'IDEAL_COMPUTE1' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[14], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[43mIDEAL_COMPUTE1\u001b[49m)\n\u001b[1;32m      2\u001b[0m \u001b[38;5;28mprint\u001b[39m(IDEAL_COMPUTE2)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'IDEAL_COMPUTE1' is not defined"
     ]
    }
   ],
   "source": [
    "print(IDEAL_COMPUTE1)\n",
    "print(IDEAL_COMPUTE2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'IDEAL_DATASET_SIZE1' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[15], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[43mIDEAL_DATASET_SIZE1\u001b[49m)\n\u001b[1;32m      2\u001b[0m \u001b[38;5;28mprint\u001b[39m(IDEAL_DATASET_SIZE2)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'IDEAL_DATASET_SIZE1' is not defined"
     ]
    }
   ],
   "source": [
    "print(IDEAL_DATASET_SIZE1)\n",
    "print(IDEAL_DATASET_SIZE2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'd1' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[16], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m \u001b[38;5;28mprint\u001b[39m(L(N1, \u001b[43md1\u001b[49m))\n\u001b[1;32m      2\u001b[0m \u001b[38;5;28mprint\u001b[39m(L(N2, d2))\n\u001b[1;32m      3\u001b[0m \u001b[38;5;28mprint\u001b[39m(L(N3, d3))\n",
      "\u001b[0;31mNameError\u001b[0m: name 'd1' is not defined"
     ]
    }
   ],
   "source": [
    "print(L(N1, d1))\n",
    "print(L(N2, d2))\n",
    "print(L(N3, d3))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Ok so given any N,D we can estimate both: 1) the loss, and 2) the total flops. Now we want to solve the following problem: Given a specific budget of flops C, find: N_opt, D_opt = argmin_{FLOPs(N,D) = C} L(N, D). i.e. how big of a model should we train and for how many tokens?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "best model size: 316.23M\n",
      "best dataset size: 11.65B\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'loss')"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "c = 2.21e19 # target compute budget (usually know this because we know how many GPU for how long go brrr)\n",
    "# (I got this flop number from row 1 of Table A3)\n",
    "# sweep model sizes from 10M to 100B\n",
    "ns = 10 ** np.arange(7, 11, step=2**-4)\n",
    "# using C = 6*N*D, solve for D that maintains the compute budget c\n",
    "ds = c / (6 * ns)\n",
    "# evaluate the loss in each case\n",
    "losses = L(ns, ds)\n",
    "# find the argmin\n",
    "best = np.argmin(losses)\n",
    "print(f\"best model size: {ns[best]/1e6:.2f}M\")\n",
    "print(f\"best dataset size: {ds[best]/1e9:.2f}B\")\n",
    "# plot the loss\n",
    "plt.figure(figsize=(3,3))\n",
    "plt.plot(ns, losses)\n",
    "plt.xscale('log')\n",
    "# plot a vertical bar at the best model size\n",
    "plt.axvline(ns[best], color='red')\n",
    "plt.xlabel('model size')\n",
    "plt.ylabel('loss')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In the plot above, basically the models on the left of best are too small and trained for too long. The models on the right of best are way too large and trained for too little. The model at the red line is just right.\n",
    "\n",
    "Now, the Chinchilla paper says that best model size for this flop budget is 400M params and 9.2B tokens (instead of 316M params and 11.65B tokens) so there is some unresolved disagreement here too..."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2304"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Calculate the Chinchilla optimal models for a range of compute budgets\n",
    "\n",
    "# sweep over compute budgets from 1e17 to 1e26\n",
    "cs = 10 ** np.arange(17, 26, step=2**-8)\n",
    "models = []\n",
    "for c in cs:\n",
    "    # sweep over model sizes\n",
    "    ns = 10 ** np.arange(7, 14, step=2**-8)\n",
    "    # the dataset sizes that would maintain the given compute budget\n",
    "    ds = c / (6 * ns)\n",
    "    # losses at each point\n",
    "    losses = L(ns, ds)\n",
    "    # n,d for the best model\n",
    "    best = np.argmin(losses)\n",
    "    models.append((c, ns[best], ds[best])) # c, n, d tuple log\n",
    "\n",
    "len(models)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "closest model found:\n",
      "model size: 399.54M\n",
      "dataset size: 14.43B\n",
      "flops: 3.459892e+19\n",
      "loss: 2.76\n"
     ]
    }
   ],
   "source": [
    "query_model_size = 400e6\n",
    "ns = np.array([n for c, n, d in models])\n",
    "ds = np.array([d for c, n, d in models])\n",
    "# find the index of the closest model size in ns\n",
    "ix = np.argmin(np.abs(ns - query_model_size))\n",
    "# retrieve the corresponding params, flops, and data size\n",
    "print(\"closest model found:\")\n",
    "print(f\"model size: {ns[ix]/1e6:.2f}M\")\n",
    "print(f\"dataset size: {ds[ix]/1e9:.2f}B\")\n",
    "print(f\"flops: {6*ns[ix]*ds[ix]:e}\")\n",
    "print(f\"loss: {L(ns[ix], ds[ix]):.2f}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This should have come out as 9.2B according to Table A3 in Chinchilla paper, per my understanding of it."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scaling Laws: Approach 2\n",
    "\n",
    "Approach 2 is probably my favorite one because it fixes a flop budget and runs a number of model/dataset sizes, measures the loss, fits a parabolla, and gets the minimum. So it's a fairly direct measurement of what we're after. The best way to then calculate the compute-optimal number of tokens for any given model size, as an example, is via simple interpolation."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Approach 1 numbers\n",
    "# # parameters, tokens\n",
    "# raw = [\n",
    "#     [400e6, 8e9],\n",
    "#     [1e9, 20.2e9],\n",
    "#     [10e9, 205.1e9],\n",
    "#     [67e9, 1.5e12],\n",
    "#     [175e9, 3.7e12],\n",
    "#     [280e9, 5.9e12],\n",
    "#     [520e9, 11e12],\n",
    "#     [1e12, 21.2e12],\n",
    "#     [10e12, 216.2e12],\n",
    "# ]\n",
    "\n",
    "# Approach 2 numbers\n",
    "# parameters, tokens\n",
    "raw = [\n",
    "    [400e6, 7.7e9],\n",
    "    [1e9, 20.0e9],\n",
    "    [10e9, 219.5e9],\n",
    "    [67e9, 1.7e12],\n",
    "    [175e9, 4.3e12],\n",
    "    [280e9, 7.1e12],\n",
    "    [520e9, 13.4e12],\n",
    "    [1e12, 26.5e12],\n",
    "    [10e12, 292.0e12],\n",
    "]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Approach 2 numbers\n",
    "# parameters, flops, tokens\n",
    "raw1 = [\n",
    "    [400e6, 1.84e19, 7.7e9],\n",
    "    [1e9, 1.20e20, 20.0e9],\n",
    "    [10e9, 1.32e22, 219.5e9],\n",
    "    [67e9, 6.88e23, 1.7e12],\n",
    "    [175e9, 4.54e24, 4.3e12],\n",
    "    [280e9, 1.18e25, 7.1e12],\n",
    "    [520e9, 4.19e25, 13.4e12],\n",
    "    [1e12, 1.59e26, 26.5e12],\n",
    "    [10e12, 1.75e28, 292.0e12],\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "raw2 = [\n",
    "    [400e6, 2.21e19, 9.2e9],\n",
    "    [1e9, 1.62e20, 27.1e9],\n",
    "    [10e9, 2.46e22, 410.1e9],\n",
    "    [67e9, 1.71e24, 4.1e12],\n",
    "    [175e9, 1.26e25, 12.0e12],\n",
    "    [280e9, 3.52e25, 20.1e12],\n",
    "    [520e9, 1.36e26, 43.5e12],\n",
    "    [1e12, 5.65e26, 94.1e12],\n",
    "    [10e12, 8.55e28, 1425.5e12],\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "raw3 = [\n",
    "    [400e6, 1.92e19, 8.0e9],\n",
    "    [1e9, 1.21e20, 20.2e9],\n",
    "    [10e9, 1.23e22, 205.1e9],\n",
    "    [67e9, 5.76e23, 1.5e12],\n",
    "    [175e9, 3.85e24, 3.7e12],\n",
    "    [280e9, 9.90e24, 5.9e12],\n",
    "    [520e9, 3.43e25, 11.0e12],\n",
    "    [1e12, 1.27e26, 21.2e12],\n",
    "    [10e12, 1.30e28, 216.2e12],\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tokens (y) = 2.041032106535896 * parameters (x) + 1.7127479149735403\n",
      "flops (z) = 1.0409573169995885 * parameters (x) + 0.9353887152390916\n"
     ]
    }
   ],
   "source": [
    "# fit a line by linear regression to the raw data\n",
    "import numpy as np\n",
    "x = np.array([np.log10(x[0]) for x in raw1])\n",
    "y = np.array([np.log10(x[1]) for x in raw1])\n",
    "z = np.array([np.log10(x[2]) for x in raw1])\n",
    "A = np.vstack([x, np.ones(len(x))]).T\n",
    "B = np.vstack([x, np.ones(len(x))]).T\n",
    "m, c = np.linalg.lstsq(A, y, rcond=None)[0]\n",
    "n, t = np.linalg.lstsq(B, z, rcond=None)[0]\n",
    "print(f\"tokens (y) = {m} * parameters (x) + {c}\")\n",
    "print(f\"flops (z) = {n} * parameters (x) + {t}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tokens (y) = 2.18023516142359 * parameters (x) + 0.5933833032619349\n",
      "flops (z) = 1.1794623516391356 * parameters (x) + -0.1801177508584\n"
     ]
    }
   ],
   "source": [
    "# fit a line by linear regression to the raw data\n",
    "import numpy as np\n",
    "x_2 = np.array([np.log10(x[0]) for x in raw2])\n",
    "y_2 = np.array([np.log10(x[1]) for x in raw2])\n",
    "z_2 = np.array([np.log10(x[2]) for x in raw2])\n",
    "A_2 = np.vstack([x_2, np.ones(len(x_2))]).T\n",
    "B_2 = np.vstack([x_2, np.ones(len(x_2))]).T\n",
    "m_2, c_2 = np.linalg.lstsq(A_2, y_2, rcond=None)[0]\n",
    "n_2, t_2 = np.linalg.lstsq(B_2, z_2, rcond=None)[0]\n",
    "print(f\"tokens (y) = {m_2} * parameters (x) + {c_2}\")\n",
    "print(f\"flops (z) = {n_2} * parameters (x) + {t_2}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tokens (y) = 2.007630322375992 * parameters (x) + 2.0150417073764966\n",
      "flops (z) = 1.0075297226422804 * parameters (x) + 1.240792958670282\n"
     ]
    }
   ],
   "source": [
    "# fit a line by linear regression to the raw data\n",
    "import numpy as np\n",
    "x_1 = np.array([np.log10(x[0]) for x in raw3])\n",
    "y_1 = np.array([np.log10(x[1]) for x in raw3])\n",
    "z_1 = np.array([np.log10(x[2]) for x in raw3])\n",
    "A_1 = np.vstack([x_1, np.ones(len(x_1))]).T\n",
    "B_1 = np.vstack([x_1, np.ones(len(x_1))]).T\n",
    "m_1, c_1 = np.linalg.lstsq(A_1, y_1, rcond=None)[0]\n",
    "n_1, t_1 = np.linalg.lstsq(B_1, z_1, rcond=None)[0]\n",
    "print(f\"tokens (y) = {m_1} * parameters (x) + {c_1}\")\n",
    "print(f\"flops (z) = {n_1} * parameters (x) + {t_1}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# Function to convert to trillions\n",
    "def to_trillions(value):\n",
    "    trillion = 1e12\n",
    "    if value >= trillion:\n",
    "        return f'{value/trillion:.1f}T'\n",
    "    elif value >= billion:\n",
    "        return f'{value/billion:.1f}B'\n",
    "    else:\n",
    "        return f'{value:.2e}'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import copy\n",
    "\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# Aproach 2\n",
    "raw = copy.deepcopy(raw1)\n",
    "raw.append([5e13, 10**(m * np.log10(5e13) + c), 10**(n * np.log10(5e13) + t)])\n",
    "raw.append([1e14, 10**(m * np.log10(1e14) + c), 10**(n * np.log10(1e14) + t)])\n",
    "raw.append([1e15, 10**(m * np.log10(1e15) + c), 10**(n * np.log10(1e15) + t)])\n",
    "#raw.append([1e16, 10**(m * np.log10(1e16) + c), 10**(n * np.log10(1e16) + t)])\n",
    "raw.insert(0, [1e6, 10**(m * np.log10(1e6) + c), 10**(n * np.log10(1e6) + t)])\n",
    "raw.insert(0, [50e6, 10**(m * np.log10(50e6) + c), 10**(n * np.log10(50e6) + t)])\n",
    "raw.insert(0, [100e6, 10**(m * np.log10(100e6) + c), 10**(n * np.log10(100e6) + t)])\n",
    "\n",
    "parameters = [item[0] for item in raw]\n",
    "flops = [item[1] for item in raw]\n",
    "tokens = [item[2] for item in raw]\n",
    "\n",
    "# Aproach 3\n",
    "\n",
    "# also plot the next models\n",
    "raw_2 = copy.deepcopy(raw2)\n",
    "raw_2.append([5e13, 10**(m_2 * np.log10(5e13) + c_2), 10**(n_2 * np.log10(5e13) + t_2)])\n",
    "raw_2.append([1e14, 10**(m_2 * np.log10(1e14) + c_2), 10**(n_2 * np.log10(1e14) + t_2)])\n",
    "raw_2.append([1e15, 10**(m_2 * np.log10(1e15) + c_2), 10**(n_2 * np.log10(1e15) + t_2)])\n",
    "#raw_2.append([1e16, 10**(m_2 * np.log10(1e16) + c_2), 10**(n_2 * np.log10(1e16) + t_2)])\n",
    "raw_2.insert(0, [1e6, 10**(m_2 * np.log10(1e6) + c_2), 10**(n_2 * np.log10(1e6) + t_2)])\n",
    "raw_2.insert(0, [50e6, 10**(m_2 * np.log10(50e6) + c_2), 10**(n_2 * np.log10(50e6) + t_2)])\n",
    "raw_2.insert(0, [100e6, 10**(m_2 * np.log10(100e6) + c_2), 10**(n_2 * np.log10(100e6) + t_2)])\n",
    "\n",
    "parameters_2 = [item[0] for item in raw_2]\n",
    "flops_2 = [item[1] for item in raw_2]\n",
    "tokens_2 = [item[2] for item in raw_2]\n",
    "\n",
    "# Aproach 1\n",
    "\n",
    "# also plot the next models\n",
    "raw_1 = copy.deepcopy(raw3)\n",
    "raw_1.append([5e13, 10**(m_1 * np.log10(5e13) + c_1), 10**(n_1 * np.log10(5e13) + t_1)])\n",
    "raw_1.append([1e14, 10**(m_1 * np.log10(1e14) + c_1), 10**(n_1 * np.log10(1e14) + t_1)])\n",
    "raw_1.append([1e15, 10**(m_1 * np.log10(1e15) + c_1), 10**(n_1 * np.log10(1e15) + t_1)])\n",
    "#raw_1.append([1e16, 10**(m_1 * np.log10(1e16) + c_1), 10**(n_1 * np.log10(1e16) + t_1)])\n",
    "raw_1.insert(0, [1e6, 10**(m_1 * np.log10(1e6) + c_1), 10**(n_1 * np.log10(1e6) + t_1)])\n",
    "raw_1.insert(0, [50e6, 10**(m_1 * np.log10(50e6) + c_1), 10**(n_1 * np.log10(50e6) + t_1)])\n",
    "raw_1.insert(0, [100e6, 10**(m_1 * np.log10(100e6) + c_1), 10**(n_1 * np.log10(100e6) + t_1)])\n",
    "\n",
    "parameters_1 = [item[0] for item in raw_1]\n",
    "flops_1 = [item[1] for item in raw_1]\n",
    "tokens_1 = [item[2] for item in raw_1]\n",
    "\n",
    "# OpenAI\n",
    "flops_oai = [item[1] for item in raw]\n",
    "parameters_oai = [ 1.3 * 10**9 * item ** 0.73 / ( 10 ** 15) for item in flops_oai]\n",
    "tokens_oai = [item**0.27 for item in flops]\n",
    "\n",
    "\n",
    "plt.figure(figsize=(5, 2.5))\n",
    "\n",
    "plt.plot(flops, parameters_oai, label='Kaplan et al.', color='gray', linewidth=1, linestyle='dotted')\n",
    "plt.plot(flops_1, parameters_1, label='Hoffmann et al. A1', color='#c371e6', linewidth=1)\n",
    "plt.plot(flops, parameters, label='Hoffmann et al. A2', color='#009e73', linewidth=1)\n",
    "plt.plot(flops_2, parameters_2, label='Hoffmann et al. A3', color='red', linewidth=1)\n",
    "\n",
    "\n",
    "# ###################################### flops per datacenter\n",
    "flops_per_datacenter = 16.8 * 10**21\n",
    "\n",
    "# ###################################### 3 months\n",
    "x_value = flops_per_datacenter * 60 * 60 * 24 * 30 * 3\n",
    "# OpenAI Dot\n",
    "# y_value = np.interp(x_value, flops_oai, parameters_oai)\n",
    "# plt.plot(x_value, y_value, 'ro', markersize=5) \n",
    "\n",
    "# Approach 2\n",
    "y_value = np.interp(x_value, flops_1, parameters_1)\n",
    "plt.plot(x_value, y_value, 'ro', markersize=5) \n",
    "\n",
    "# # Approach 2\n",
    "# y_value = 10**((np.log10(x_value) - c) / m)\n",
    "\n",
    "label = to_trillions(y_value)\n",
    "bbox_props = dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"gray\", alpha=0.8)\n",
    "plt.text(x_value, y_value, label, verticalalignment='top', horizontalalignment='right',\n",
    "         bbox=bbox_props, rotation=25)\n",
    "\n",
    "plt.plot(x_value, y_value, 'ro', markersize=5) \n",
    "\n",
    "\n",
    "plt.axvline(x=x_value, color='red', linestyle=':', linewidth=1)\n",
    "\n",
    "padding = 0.12 * (plt.ylim()[1] - plt.ylim()[0])  # 5% of y-axis range for padding\n",
    "plt.text(x_value, plt.ylim()[0] + padding, '3 months', \n",
    "         rotation=90, verticalalignment='top', horizontalalignment='right',\n",
    "         fontweight='bold', fontsize=10)\n",
    "\n",
    "##################################### 6 months\n",
    "# y_value = np.interp(x_value, flops_oai, parameters_oai)\n",
    "# plt.plot(x_value, y_value, 'ro', markersize=5)\n",
    "x_value = flops_per_datacenter * 60 * 60 * 24 * 30 * 6\n",
    "\n",
    "\n",
    "# Approach 2\n",
    "y_value = 10**((np.log10(x_value) - c) / m)\n",
    "plt.plot(x_value, y_value, 'ro', markersize=5) \n",
    "\n",
    "label = to_trillions(y_value)\n",
    "bbox_props = dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"gray\", alpha=0.8)\n",
    "plt.text(x_value, y_value, label, verticalalignment='top', horizontalalignment='right',\n",
    "         bbox=bbox_props, rotation=25)\n",
    "\n",
    "plt.axvline(x=x_value, color='green', linestyle=':', linewidth=1)\n",
    "\n",
    "padding = 0.17 * (plt.ylim()[1] - plt.ylim()[0])  # 5% of y-axis range for padding\n",
    "plt.text(x_value, plt.ylim()[0] + padding, '6 months', \n",
    "         rotation=90, verticalalignment='top', horizontalalignment='right',\n",
    "        fontweight='bold', fontsize=10)\n",
    "\n",
    "########################################## 12 months\n",
    "\n",
    "x_value = flops_per_datacenter * 60 * 60 * 24 * 30 * 12\n",
    "\n",
    "# Approach 2\n",
    "y_value = 10**((np.log10(x_value) - c) / m)\n",
    "plt.plot(x_value, y_value, 'ro', markersize=5) \n",
    "\n",
    "label = to_trillions(y_value)\n",
    "bbox_props = dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"gray\", alpha=0.8)\n",
    "plt.text(x_value, y_value, label, verticalalignment='top', horizontalalignment='right',\n",
    "         bbox=bbox_props, rotation=25)\n",
    "\n",
    "plt.axvline(x=x_value, color='blue', linestyle=':', linewidth=1)\n",
    "\n",
    "padding = 0.3 * (plt.ylim()[1] - plt.ylim()[0])  # 5% of y-axis range for padding\n",
    "plt.text(x_value, plt.ylim()[0] + padding, '12 months', \n",
    "         rotation=90, verticalalignment='top', horizontalalignment='right',\n",
    "        fontweight='bold', fontsize=10)\n",
    "\n",
    "########################################## 24 months\n",
    "\n",
    "x_value = flops_per_datacenter * 60 * 60 * 24 * 30 * 12 * 2\n",
    "\n",
    "# Approach 3\n",
    "#y_value = np.interp(x_value, flops_1, parameters_1)\n",
    "y_value = 10**((np.log10(x_value) - c) / m)\n",
    "\n",
    "label = to_trillions(y_value)\n",
    "bbox_props = dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"gray\", alpha=0.8)\n",
    "plt.text(x_value, y_value, label, verticalalignment='top', horizontalalignment='right',\n",
    "         bbox=bbox_props, rotation=25)\n",
    "\n",
    "plt.plot(x_value, y_value, 'ro', markersize=5)\n",
    "\n",
    "plt.axvline(x=x_value, color='purple', linestyle=':', linewidth=1)\n",
    "\n",
    "padding = 0.4 * (plt.ylim()[1] - plt.ylim()[0])  # 5% of y-axis range for padding\n",
    "plt.text(x_value, plt.ylim()[0] + padding, '24 months', \n",
    "         rotation=90, verticalalignment='top', horizontalalignment='right',\n",
    "        fontweight='bold', fontsize=10)\n",
    "\n",
    "########################################## 48 months\n",
    "\n",
    "x_value = flops_per_datacenter * 60 * 60 * 24 * 30 * 12 * 4\n",
    "\n",
    "# Approach 3\n",
    "#y_value = np.interp(x_value, flops_1, parameters_1)\n",
    "y_value = 10**((np.log10(x_value) - c) / m)\n",
    "\n",
    "label = to_trillions(y_value)\n",
    "bbox_props = dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"gray\", alpha=0.8)\n",
    "plt.text(x_value, y_value, label, verticalalignment='top', horizontalalignment='right',\n",
    "         bbox=bbox_props, rotation=25)\n",
    "\n",
    "plt.plot(x_value, y_value, 'ro', markersize=5)\n",
    "\n",
    "plt.axvline(x=x_value, color='black', linestyle=':', linewidth=1)\n",
    "\n",
    "padding = 0.45 * (plt.ylim()[1] - plt.ylim()[0])  # 5% of y-axis range for padding\n",
    "plt.text(x_value, plt.ylim()[0] + padding, '48 months', \n",
    "         rotation=90, verticalalignment='top', horizontalalignment='right',\n",
    "        fontweight='bold', fontsize=10)\n",
    "\n",
    "############################################\n",
    "# x_value = 33.4 * 10**21 * 60 * 60 * 24 * 30 * 2\n",
    "# # y_value = np.interp(x_value, flops_oai, parameters_oai)\n",
    "# # plt.plot(x_value, y_value, 'ro', markersize=5)  # 'ro' creates a red dot\n",
    "# plt.axvline(x=x_value, color='magenta', linestyle=':', linewidth=1)\n",
    "# print(y_value)\n",
    "# plt.text(x_value, plt.ylim()[0] + padding, '2 months', \n",
    "#          rotation=90, verticalalignment='top', horizontalalignment='right')\n",
    "\n",
    "\n",
    "plt.legend(loc='upper left', fontsize=9, frameon=True)\n",
    "# plot the raw data\n",
    "# plt.scatter(parameters, tokens, label='Raw data', color='#3498db', s=50, alpha=0.7)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.xlim(6e27, 3e30)\n",
    "plt.ylim(1e12, 4e17)\n",
    "\n",
    "plt.xlabel('FLOPs', fontsize=11)\n",
    "plt.ylabel('Parameters', fontsize=12)\n",
    "\n",
    "#plt.title('Compute for Optimal Models')\n",
    "plt.grid()\n",
    "\n",
    "# annotate with flops computation\n",
    "# for i in range(len([q[0] for q in raw])):\n",
    "#     plt.annotate(f'{flops[i]:.2e}', (parameters[i], tokens[i]), textcoords=\"offset points\", xytext=(0, 0), ha='center')\n",
    "\n",
    "# for i in range(len([q[0] for q in raw])):\n",
    "#     x, y = parameters[i], tokens[i]\n",
    "#     plt.annotate(f'{flops[i]:.2e}', (x, y), \n",
    "#                  textcoords=\"offset points\", \n",
    "#                  xytext=(0, 10 if y > plt.gca().get_ylim()[0] * (plt.gca().get_ylim()[1]/plt.gca().get_ylim()[0])**0.5 else -10), \n",
    "#                  ha='center', \n",
    "#                  va='bottom' if y > plt.gca().get_ylim()[0] * (plt.gca().get_ylim()[1]/plt.gca().get_ylim()[0])**0.5 else 'top',\n",
    "#                  fontsize=8,\n",
    "#                  bbox=dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"gray\", alpha=0.8))\n",
    "    \n",
    "plt.savefig(\"optimal_model_size.pdf\", bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "loop of ufunc does not support argument 0 of type int which has no callable log10 method",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;31mAttributeError\u001b[0m: 'int' object has no attribute 'log10'",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[27], line 3\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;66;03m### C = 519e27 # compute budget\u001b[39;00m\n\u001b[1;32m      2\u001b[0m params \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m100\u001b[39m\u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39m\u001b[38;5;241m10\u001b[39m\u001b[38;5;241m*\u001b[39m\u001b[38;5;241m12\u001b[39m \u001b[38;5;66;03m#10**((np.log10(C) - c) / m)\u001b[39;00m\n\u001b[0;32m----> 3\u001b[0m dataset \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m10\u001b[39m\u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39m(n \u001b[38;5;241m*\u001b[39m \u001b[43mnp\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mlog10\u001b[49m\u001b[43m(\u001b[49m\u001b[43mparams\u001b[49m\u001b[43m)\u001b[49m \u001b[38;5;241m+\u001b[39m t)\n\u001b[1;32m      4\u001b[0m params, C, dataset, L(params, dataset)\n",
      "\u001b[0;31mTypeError\u001b[0m: loop of ufunc does not support argument 0 of type int which has no callable log10 method"
     ]
    }
   ],
   "source": [
    "### C = 519e27 # compute budget\n",
    "params = 100**10*12 #10**((np.log10(C) - c) / m)\n",
    "dataset = 10**(n * np.log10(params) + t)\n",
    "params, C, dataset, L(params, dataset)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(100000000000000.0,\n",
       " 1.937302355346794e+30,\n",
       " 3226941952641007.0,\n",
       " 1.7337817574755074)"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "params = 100e12#5.244872e12\n",
    "C = 10**(m * np.log10(params) + c)\n",
    "dataset = 10**(n * np.log10(params) + t)\n",
    "params, C, dataset, L(params, 288e12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "tags": []
   },
   "source": [
    "# OpenAI"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def L_OA(N, D):\n",
    "    \"\"\" \n",
    "    Approximates loss given N parameters and D dataset size (in tokens),\n",
    "    per OpenAI's paper. For models with a limited number of parameters,\n",
    "    trained to convergence on sufficiently large datasets.\n",
    "    \"\"\"\n",
    "    alpha_N = 0.076\n",
    "    Nc = 8.8 * 10**13\n",
    "    \n",
    "    #return A / (N ** alpha) + B / (D ** beta) + E\n",
    "    return ((Nc/N) ** (alpha_N/alpha_D) + Dc/D)**alpha_D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import copy\n",
    "# also plot the next models\n",
    "raw = copy.deepcopy(raw1)\n",
    "raw.append([5e13, 10**(m * np.log10(5e13) + c), 10**(n * np.log10(5e13) + t)])\n",
    "raw.append([1e14, 10**(m * np.log10(1e14) + c), 10**(n * np.log10(1e14) + t)])\n",
    "\n",
    "\n",
    "flops = [item[1] for item in raw]\n",
    "# N = (1.3 109) C ^0.73 _min\n",
    "parameters = [ 1.3 * 10**9 * item ** 0.73 for item in flops]\n",
    "\n",
    "tokens = [item**0.54 for item in flops]\n",
    "\n",
    "plt.figure(figsize=(4, 4))\n",
    "\n",
    "# plot the line (tokens)\n",
    "plt.plot(parameters, flops, label='Linear regression', color='#e74c3c', linewidth=2)\n",
    "\n",
    "# plot the raw data\n",
    "plt.scatter(parameters, tokens, label='Raw data', color='#3498db', s=50, alpha=0.7)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "\n",
    "plt.xlabel('Parameters', fontsize=12)\n",
    "plt.ylabel('Tokens', fontsize=12)\n",
    "\n",
    "plt.title('Compute for Optimal Models')\n",
    "plt.grid()\n",
    "\n",
    "# annotate with flops computation\n",
    "# for i in range(len([q[0] for q in raw])):\n",
    "#     plt.annotate(f'{flops[i]:.2e}', (parameters[i], tokens[i]), textcoords=\"offset points\", xytext=(0, 0), ha='center')\n",
    "\n",
    "for i in range(len([q[0] for q in raw])):\n",
    "    x, y = parameters[i], tokens[i]\n",
    "    plt.annotate(f'{flops[i]:.2e}', (x, y), \n",
    "                 textcoords=\"offset points\", \n",
    "                 xytext=(0, 10 if y > plt.gca().get_ylim()[0] * (plt.gca().get_ylim()[1]/plt.gca().get_ylim()[0])**0.5 else -10), \n",
    "                 ha='center', \n",
    "                 va='bottom' if y > plt.gca().get_ylim()[0] * (plt.gca().get_ylim()[1]/plt.gca().get_ylim()[0])**0.5 else 'top',\n",
    "                 fontsize=8,\n",
    "                 bbox=dict(boxstyle=\"round,pad=0.3\", fc=\"white\", ec=\"gray\", alpha=0.8))\n",
    "    \n",
    "plt.savefig(\"optimal_model_size.pdf\", bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x = [41, 23, 11]\n",
    "y = [30, 17, 7]\n",
    "\n",
    "plt.figure(figsize=(8, 6))\n",
    "plt.scatter(x, y, color='blue', s=100)\n",
    "plt.plot(x, y, color='red', linestyle='--')\n",
    "\n",
    "plt.xlabel('X-axis')\n",
    "plt.ylabel('Y-axis')\n",
    "plt.title('Scatter Plot with Line')\n",
    "\n",
    "plt.grid(True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  },
  "vscode": {
   "interpreter": {
    "hash": "7f5833218766b48e6e35e4452ee875aac0e2188d05bbe5298f2c62b79f08b222"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figs/fix.sh <==
gs -sDEVICE=pdfwrite -o out.pdf -c "<< /AlwaysOutline [/] >> setdistillerparams" -f distributed.pdf
mv out.pdf distributed.pdf

gs -sDEVICE=pdfwrite -o out.pdf -c "<< /AlwaysOutline [/] >> setdistillerparams" -f scale-out.pdf
mv out.pdf scale-out.pdf

gs -sDEVICE=pdfwrite -o out.pdf -c "<< /AlwaysOutline [/] >> setdistillerparams" -f scale-up.pdf
mv out.pdf scale-up.pdf

gs -sDEVICE=pdfwrite -o out.pdf -c "<< /AlwaysOutline [/] >> setdistillerparams" -f 800g_pp.pdf
mv out.pdf 800g_pp.pdf

